Exact Local Annotations for Regular Languages

A regular language is recognized by a finite monoid, but a locally checkable explanation of that recognition can have a nontrivial update geometry. We study exact bounded-arity annotations for regular word languages under one-symbol substitutions. The cost of an edit is the number of annotation cells that a canonical locally accepted representation must change, together with the corresponding bit movement and the number of local constraints that must be revalidated. For every morphism recognizing a regular language, the balanced product annotation gives constant locality, linear size, O(log n) edit stability, O(log n) revalidation, and constant access to the membership value. The matching lower bound proved here is restricted to product decompositions that expose an edit-active nontrivial group quotient as ordered product labels; in that setting one substitution changes every quotient label on an ancestor path. We also show that annotation-free bounded-window recognition is exactly strict locality, prove closure properties for a two-sided total decision variant, and formulate the remaining constant-stability boundary as a finite obstruction problem. The ancillary files include Lean, CP-SAT, and CUDA certificates, including a context-free interval-chart experiment.

==> anc/README.md <==
Edit-stable annotation artifact library
=======================================

This ancillary directory is a navigable library for the paper, not a raw-data
dump.  It has three independent branches:

- `lean/`: machine-checked proof kernels.
- `sat/`: CP-SAT finite-feasibility instances and assumption cores.
- `gpu/`: finite-obstruction experiment pipelines and compact certificates,
  including the context-free interval-chart prototype.

Claim-to-artifact map
---------------------

1. Parity product labels flip under one edited symbol.

   Start at `lean/EditStableAnnotations/Parity.lean`.

   Main theorem: `parityProduct_context_flip`.

   Meaning: for the group `Z/2Z`, changing one letter inside any interval
   changes the interval product label.  This is the kernel of the parity lower
   pressure argument.

2. Product-tree labels are local products of child labels.

   Start at `lean/EditStableAnnotations/Trees.lean`.

   Main theorem: `rootLabel_node`.

   Meaning: the root label of a binary product tree is the product of its child
   labels, matching the local rule used in the manuscript.

3. Path-scope finite feasibility.

   Start at `sat/README.md`.

   Main script: `sat/finite_feasibility.py`.

   Meaning: the script encodes a uniform prefix-path local certification scheme
   with arbitrary transition predicates, canonical label variables, perfect
   nonmember soundness, and a Hamming stability budget.  The certificates include
   q-by-s grids for parity and for the locally-testable-but-not-strictly-local
   language `contains11`, plus assumption cores over words and substitutions.

4. Bounded-width ladder finite feasibility.

   Start at `sat/ladder_feasibility.py`.

   Meaning: this CP-SAT encoding has a constant-width column of certificate
   cells at each position and an arbitrary local predicate between adjacent
   columns.  Width 2 is a bounded-degree scope hypergraph rather than a single
   path run.  The included certificates show that `contains11` is SAT at
   `n=5,q=2,width=2,s=2` but UNSAT at `n=6` for the same parameters.

5. Bounded-span hypergraph finite feasibility.

   Start at `sat/hypergraph_scope_feasibility.py`.

   Meaning: this CP-SAT encoding widens the adjacent ladder to local predicates
   over column `i`, a fixed-length input block, and column `i+span`.  The
   included span-2 certificates show that `contains11` becomes feasible at
   `n=6,q=2,width=2,s=2`, while `n=7` is again infeasible with a sufficient
   assumption core.  This demonstrates that finite obstructions are sensitive
   to scope geometry and should be mined across bounded hypergraph families.

6. GPU product-annotation atlas.

   Start at `gpu/README.md`.

   Pipeline: `gpu/src/materialized_annotation_atlas.cu`.

   Meaning: the GPU materializes canonical balanced-product annotations in
   VRAM, then scans substitution edges and emits aggregate profiles.  This is a
   deterministic regression/profile for the product construction, not evidence
   that product annotations are optimal.

7. Section-optimal fixed path recognizers.

   Start at `sat/section_optimal_path.py`.

   Certificate: `sat/certificates/section_optimal_summary.json`.

   Meaning: this CP-SAT model fixes the standard deterministic path recognizer
   and optimizes the canonical section itself.  At lengths 8, 10, and 12 the
   exact minimum movement is `n/2` for parity and modulo 3, but `n-1` for
   `contains11`.  Nonmember canonical annotations are unrestricted.  These are
   optima over sections of the fixed recognizer, not over all checkers.

8. A100 materialized certificate.

   Start at `gpu/certificates/materialized_a100_n29.json`.

   Meaning: this run materialized `38,654,705,268` bytes of canonical
   balanced-product annotation labels in A100 VRAM batches and scanned
   `15,569,256,448` directed one-bit substitution edges.  The lighter
   `a100_edge_profile_n29.json` certificate is kept as a cross-check.

9. Deterministic path-local finite-template search.

   Start at `gpu/src/deterministic_path_template_search.cu`.

   Certificates: `gpu/certificates/deterministic_path_q4_n13.json` and
   `gpu/certificates/deterministic_path_q4_n13_mod3.json`.

   Meaning: this run enumerated all `4,194,304` binary deterministic
   path-local templates with four states, materialized a `34,359,738,368` byte
   final-state table in A100 VRAM.  The parity run has `20,856` exact templates;
   the modulo-3 run has `1,008`; both have worst-case run movement `13` at
   length `13`.  This is a restricted finite-template obstruction, not a lower
   bound for arbitrary bounded-arity annotations.

10. Nondeterministic path-relation finite-template search.

   Start at `gpu/src/nfa_path_relation_search.cu`.

   Certificates: `gpu/certificates/nfa_path_relation_q3_n11.json`,
   `gpu/certificates/nfa_path_relation_q3_n12.json`, and
   `gpu/certificates/nfa_path_relation_q3_n14.json`, and
   `gpu/certificates/nfa_path_relation_q3_n15.json`, and
   `gpu/certificates/nfa_path_relation_q3_n16.json`.

   Meaning: this run enumerates all `16,777,216` nondeterministic prefix-path
   local predicates over three labels: arbitrary start masks, transition
   relations, and root masks.  It materializes 32 GiB acceptance tables in A100
   VRAM batches.  The exact relation counts are stable through length `16` for
   parity, modulo 3, and `contains11`, and the stated lexicographic canonical
   section has minimum worst movement equal to the tested length.

11. Abelian versus non-abelian prefix-run audit.

   Start at `gpu/src/group_prefix_run_movement.cu`.

   Certificate: `gpu/certificates/group_prefix_run_z3_s3_n29.json`.

   Meaning: this run materialized canonical prefix runs for `Z/3Z` and `S3`,
   using `32,212,254,720` bytes of VRAM, and scanned `15,569,256,448`
   directed substitutions.  Both groups have the same movement histogram,
   supporting the claim that the path mechanism is group cancellation rather
   than commutativity.

12. Context-free interval-chart movement.

   Start at `gpu/src/cfg_chart_movement.cu`.

   Certificate: `gpu/certificates/cfg_chart_n24.json`.

   Meaning: this run materializes exact CKY-style interval charts for three
   small context-free grammars.  Each interval cell stores the generated
   nonterminal-set bitmask and a canonical first split witness for the
   accepting nonterminal.  At `n=24` it materialized `30,198,988,800` bytes in
   A100 VRAM and scanned `402,653,184` directed terminal substitutions.  This
   is a finite nonterminal-relabeling and derivation-choice profile, not a
   theorem about optimal context-free certificates.

Proof checks
------------

From `lean/`:

```sh
lake build
lake env lean EditStableAnnotations.lean
```

The Lean development has no Mathlib dependency; it uses only the Lean 4
standard distribution pinned by `lean-toolchain`.

GPU checks
----------

From `gpu/`, with CUDA `nvcc` available:

```sh
./scripts/run_materialized_atlas.sh 29 36 certificates/materialized_a100_n29.json
./scripts/run_deterministic_path_template.sh 4 13 certificates/deterministic_path_q4_n13.json
./scripts/run_deterministic_path_template.sh 4 13 certificates/deterministic_path_q4_n13_mod3.json mod3
./scripts/run_nfa_path_relation.sh 3 14 certificates/nfa_path_relation_q3_n14.json 32
./scripts/run_group_prefix_run.sh 29 certificates/group_prefix_run_z3_s3_n29.json
./scripts/run_cfg_chart_movement.sh 24 certificates/cfg_chart_n24.json
```

For the product atlas, the second argument is the target GiB for the
materialized annotation slab.  On an A100 40GB, `36` requests a large
VRAM-resident annotation batch while leaving a guard region for CUDA runtime
allocations.  For the deterministic path-template search, the default
`q=4,n=13` materializes a 32 GiB final-state table.

Compression principle
---------------------

The compressed object is not a lossy sample of a raw trace.  It is the exact
aggregate profile used by the paper: histograms of changed annotation labels,
root-membership flips, template counts, exactness counts, hardware metadata,
parameters, and digests.  The raw per-edge or per-template tables are omitted
because they are larger and less informative for the formal-language question.


==> anc/check_all.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "$0")" && pwd)"
TMP="$(mktemp -d)"
trap 'rm -rf "$TMP"' EXIT

python3 -m py_compile \
  "$ROOT/sat/finite_feasibility.py" \
  "$ROOT/sat/ladder_feasibility.py" \
  "$ROOT/sat/hypergraph_scope_feasibility.py" \
  "$ROOT/sat/section_optimal_path.py"

python3 - "$ROOT" <<'PY'
import json
import pathlib
import sys

root = pathlib.Path(sys.argv[1])
for path in sorted(root.rglob("*.json")):
    with path.open() as handle:
        json.load(handle)
print("validated JSON certificates")
PY

for script in "$ROOT"/gpu/scripts/*.sh; do
  bash -n "$script"
done

if command -v lake >/dev/null 2>&1; then
  (
    cd "$ROOT/lean"
    lake build
    lake env lean EditStableAnnotations.lean
  )
else
  echo "lake not found; skipped Lean build" >&2
fi

if command -v nvcc >/dev/null 2>&1; then
  for source in "$ROOT"/gpu/src/*.cu; do
    name="$(basename "${source%.cu}")"
    nvcc -O3 -std=c++17 -arch=sm_80 "$source" -o "$TMP/$name"
  done
else
  echo "nvcc not found; skipped CUDA compilation" >&2
fi

echo "ancillary checks passed"


==> anc/gpu/README.md <==
GPU experiment library
======================

This directory is organized as a small experiment library rather than a single
benchmark dump.

Modules
-------

- `src/materialized_annotation_atlas.cu`

  Product-atlas pipeline.  For each batch of binary words it materializes the complete
  balanced-product annotation vector in GPU memory for all built-in languages.
  It then scans all one-bit substitutions and records exact changed-label
  histograms.  This is a deterministic regression/profile for the product
  construction; the maximum is fixed by tree height and should not be read as an
  optimal-annotation experiment.

- `src/edge_profile_atlas.cu`

  Pilot pipeline used to produce `certificates/a100_edge_profile_n29.json`.
  It computes interval labels on the fly and is kept as a cross-check and a
  lighter-weight reproducer.

- `src/deterministic_path_template_search.cu`

  Finite-template search for a restricted but non-product family.  It
  enumerates deterministic path-local schemes with `q` states over the binary
  alphabet, materializes the length-`n` final-state table in VRAM, filters the
  templates that recognise the requested target (`parity` or `mod3`) on every
  length up to `n`, and measures the worst Hamming movement of their unique run
  annotations under one-bit edits.
  This is not a lower bound for all bounded-arity schemes; it is a concrete
  executable instance of the finite obstruction programme in the paper.

- `src/nfa_path_relation_search.cu`

  Exhaustive nondeterministic prefix-path relation search.  A template is an
  arbitrary start mask, two arbitrary transition relations, and an arbitrary
  root mask over `q` labels.  Exactness is checked on every binary word of every
  length up to `n`.  For exact templates the program measures the worst movement
  of the lexicographically least accepting local run.  This is closer to the
  paper's locally checkable proof model than the deterministic path search, but
  it is still a fixed path-scope family and not an optimal-section lower bound.

- `src/group_prefix_run_movement.cu`

  Canonical prefix-run audit for one abelian group (`Z/3Z`) and one
  non-abelian group (`S3`).  It materializes both prefix-run tables in VRAM and
  scans all one-bit substitutions.  This is not an exhaustive search over
  arbitrary `S3` templates; it tests whether the cancellation movement mechanism
  depends on commutativity.

- `src/cfg_chart_movement.cu`

  Context-free interval-chart prototype.  For three fixed CNF-style grammars
  (binary palindromes, `{0^k 1^k : k>=1}`, and one-type Dyck parentheses with
  concatenation), it materializes the full interval nonterminal chart for every
  binary word of length `n`.  Each chart cell stores a generated-nonterminal
  bitmask and the first split witness for the accepting nonterminal.  The scan
  measures both nonterminal-set relabeling and accepting-split witness movement
  under one-bit substitutions.  This is a finite grammatical profile, not an
  optimal parse-tree stability theorem.

- `scripts/run_materialized_atlas.sh`

  Compile and run the materialized pipeline.  Example:

  ```sh
  ./scripts/run_materialized_atlas.sh 29 36 certificates/materialized_a100_n29.json
  ```

- `scripts/run_edge_profile.sh`

  Compile and run the pilot on-the-fly scanner.

- `scripts/run_deterministic_path_template.sh`

  Compile and run the deterministic path-local template search.  Example:

  ```sh
  ./scripts/run_deterministic_path_template.sh 4 13 certificates/deterministic_path_q4_n13.json
  ./scripts/run_deterministic_path_template.sh 4 13 certificates/deterministic_path_q4_n13_mod3.json mod3
  ```

- `scripts/run_nfa_path_relation.sh`

  Compile and run the nondeterministic path-relation search.  Example:

  ```sh
  ./scripts/run_nfa_path_relation.sh 3 16 certificates/nfa_path_relation_q3_n16.json 32
  ```

- `scripts/run_group_prefix_run.sh`

  Compile and run the `Z/3Z` versus `S3` canonical prefix-run audit.  Example:

  ```sh
  ./scripts/run_group_prefix_run.sh 29 certificates/group_prefix_run_z3_s3_n29.json
  ```

- `scripts/run_cfg_chart_movement.sh`

  Compile and run the context-free chart movement profile.  Example:

  ```sh
  ./scripts/run_cfg_chart_movement.sh 24 certificates/cfg_chart_n24.json
  ```

- `schema/certificate_schema.md`

  Field-level meaning of the JSON certificates.

Included certificates
---------------------

- `certificates/materialized_a100_n29.json`

  Main certificate generated on one NVIDIA A100-SXM4 40GB.  It materialized
  `38,654,705,268` bytes of canonical balanced-product annotation labels in
  VRAM batches and scanned `15,569,256,448` directed substitution edges.

- `certificates/a100_edge_profile_n29.json`

  Pilot cross-check generated by the lighter on-the-fly scanner for the same
  length and edge set.

- `certificates/deterministic_path_q4_n13.json`

  Finite-template certificate generated on one NVIDIA A100-SXM4 40GB.  It
  enumerated `4,194,304` deterministic path-local templates, materialized a
  `34,359,738,368` byte final-state table for length `13`, and found that all
  `20,856` templates recognising parity up to length `13` have worst-case run
  movement `13` at length `13`.

- `certificates/deterministic_path_q4_n13_mod3.json`

  Finite-template certificate for the modulo-3 language.  It used the same
  `34,359,738,368` byte final-state table and found `1,008` exact templates,
  all with worst-case run movement `13` at length `13`.

- `certificates/nfa_path_relation_q3_n11.json`
- `certificates/nfa_path_relation_q3_n12.json`
- `certificates/nfa_path_relation_q3_n14.json`
- `certificates/nfa_path_relation_q3_n15.json`
- `certificates/nfa_path_relation_q3_n16.json`

  Nondeterministic path-relation certificates.  Each run enumerates
  `16,777,216` local predicates over three labels.  The length-`11` run
  materializes one `34,359,738,368` byte acceptance table.  The length-`12` run
  uses two such batches, the length-`14` run uses eight batches, and the
  length-`15` run uses sixteen batches.  The length-`16` run uses thirty-two
  batches and `891.6` seconds of evaluation-kernel time.  The exact relation counts are stable
  across these lengths: `2,442` for parity, `6` for modulo 3, and `1,632` for
  `contains11`; the minimum worst movement of the stated lexicographic section
  is the tested length.

- `certificates/group_prefix_run_z3_s3_n29.json`

  Canonical prefix-run audit for `Z/3Z` and `S3`.  It materialized
  `32,212,254,720` bytes of prefix-run data and scanned `15,569,256,448`
  directed substitutions.  Both groups have maximum movement `29` and mean
  movement `15`.

- `certificates/cfg_chart_n24.json`

  Context-free interval-chart certificate.  It materialized `30,198,988,800`
  bytes of chart entries and scanned `402,653,184` directed substitutions.
  The profiles report changed nonterminal-set cells and changed canonical
  accepting-split witnesses for binary palindromes, `{0^k 1^k : k>=1}`, and
  one-type Dyck parentheses.

Environment
-----------

The new A100 certificates were produced with NVIDIA driver `595.58.03`, CUDA
toolkit `13.2.78`, persistence mode enabled, compute mode default, MIG disabled,
and zero volatile uncorrected ECC errors.  The CUDA reductions use fixed block
counts and integer atomic additions/xors, so aggregate histograms and 64-bit
digests are deterministic for the given kernel and parameters.


==> anc/gpu/certificates/a100_edge_profile_n29.json <==
{
  "generated_utc": "2026-06-23T18:06:23Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "compute_capability": "8.0",
  "global_memory_bytes": 42405855232,
  "free_memory_before_bytes": 41958309888,
  "free_memory_after_bytes": 41457090560,
  "word_length_n": 29,
  "word_count": 536870912,
  "directed_substitution_edges": 15569256448,
  "kernel_ms": 132590.641,
  "profiles": [
    {
      "name": "parity_even_ones",
      "class_hint": "group",
      "root_membership_flips": 15569256448,
      "changed_label_histogram": {"5": 1610612736, "6": 13958643712},
      "min_changed_labels": 5,
      "max_changed_labels": 6,
      "mean_changed_labels": 5.896551724,
      "profile_checksum64_hex": "0xa16cc244c6054c19"
    },
    {
      "name": "mod3_zero_ones",
      "class_hint": "group",
      "root_membership_flips": 10379504318,
      "changed_label_histogram": {"5": 1610612736, "6": 13958643712},
      "min_changed_labels": 5,
      "max_changed_labels": 6,
      "mean_changed_labels": 5.896551724,
      "profile_checksum64_hex": "0x18788a1a3b55301a"
    },
    {
      "name": "contains_11",
      "class_hint": "aperiodic_local_testable",
      "root_membership_flips": 34097282,
      "changed_label_histogram": {"1": 402653184, "2": 6182404096, "3": 5410095104, "4": 2861586872, "5": 680436026, "6": 32081166},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 2.828571901,
      "profile_checksum64_hex": "0xdb6269b48db97fb7"
    },
    {
      "name": "contains_1",
      "class_hint": "aperiodic_piecewise",
      "root_membership_flips": 58,
      "changed_label_histogram": {"1": 8187281408, "2": 5209325568, "3": 1987936256, "4": 183468026, "5": 1245138, "6": 52},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 1.625629297,
      "profile_checksum64_hex": "0xcfb9a5b8e80fe7f5"
    },
    {
      "name": "ends_with_1",
      "class_hint": "strictly_local_suffix",
      "root_membership_flips": 536870912,
      "changed_label_histogram": {"1": 8589934592, "2": 2684354560, "3": 2147483648, "4": 1073741824, "5": 536870912, "6": 536870912},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 1.965517241,
      "profile_checksum64_hex": "0x4566e88b770823b8"
    },
    {
      "name": "avoids_11",
      "class_hint": "strictly_local_forbidden_factor",
      "root_membership_flips": 34097282,
      "changed_label_histogram": {"1": 402653184, "2": 6182404096, "3": 5410095104, "4": 2861586872, "5": 680436026, "6": 32081166},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 2.828571901,
      "profile_checksum64_hex": "0x39740229177a1981"
    }
  ],
  "global_digest64_hex": "0xa979b5083178d693",
  "compression_note": "This certificate stores exact aggregate profiles for all scanned substitution edges; raw per-edge rows are intentionally omitted because the histograms are the finite-obstruction data used by the manuscript."
}


==> anc/gpu/certificates/cfg_chart_n24.json <==
{
  "schema": "edit-stable-annotations/cfg-chart-movement-v2",
  "generated_utc": "2026-06-23T20:38:19Z",
  "word_length_n": 24,
  "alphabet": ["0", "1"],
  "word_count": 16777216,
  "directed_substitution_edges": 402653184,
  "chart_cells_per_word_per_grammar": 300,
  "bytes_per_chart_cell": 2,
  "chart_cell_encoding": "low byte: generated nonterminal-set bitmask; high byte: first split witness for the accepting nonterminal, or 255 if absent",
  "grammar_count": 3,
  "materialized_chart_bytes": 30198988800,
  "materialize_kernel_ms": 601.187,
  "scan_kernel_ms": 5338.027,
  "profiles": [
    {
      "name": "palindrome",
      "description": "nonempty binary palindromes, CNF-style interval chart",
      "accepting_nonterminal_bit": 2,
      "root_membership_flips": 196608,
      "max_changed_chart_cells": 156,
      "mean_changed_chart_cells": 22.427022,
      "max_changed_accepting_split_witnesses": 144,
      "mean_changed_accepting_split_witnesses": 12.337646,
      "changed_chart_cell_histogram": {
        "3": 4,
        "4": 1510768,
        "5": 7769476,
        "6": 9380300,
        "7": 7197088,
        "8": 6394428,
        "9": 4032164,
        "10": 8301408,
        "11": 7337016,
        "12": 7000148,
        "13": 10249032,
        "14": 11269060,
        "15": 10310236,
        "16": 11821116,
        "17": 14661956,
        "18": 13066684,
        "19": 16568208,
        "20": 16865052,
        "21": 19060336,
        "22": 20624784,
        "23": 19083128,
        "24": 19465524,
        "25": 18050072,
        "26": 17689592,
        "27": 15570440,
        "28": 15459740,
        "29": 12481720,
        "30": 12364552,
        "31": 10001804,
        "32": 9353360,
        "33": 7354776,
        "34": 7071984,
        "35": 5461792,
        "36": 5019920,
        "37": 3982436,
        "38": 3454764,
        "39": 2669020,
        "40": 2329596,
        "41": 1987784,
        "42": 1793604,
        "43": 1344588,
        "44": 1162296,
        "45": 908628,
        "46": 836976,
        "47": 685064,
        "48": 611384,
        "49": 437892,
        "50": 412684,
        "51": 311684,
        "52": 279524,
        "53": 217216,
        "54": 209812,
        "55": 171112,
        "56": 143824,
        "57": 113816,
        "58": 104024,
        "59": 77064,
        "60": 79676,
        "61": 62824,
        "62": 60904,
        "63": 40240,
        "64": 40908,
        "65": 27980,
        "66": 32876,
        "67": 23832,
        "68": 21496,
        "69": 16136,
        "70": 18388,
        "71": 11376,
        "72": 15628,
        "73": 9576,
        "74": 11508,
        "75": 6452,
        "76": 9604,
        "77": 6336,
        "78": 8084,
        "79": 4980,
        "80": 5012,
        "81": 4112,
        "82": 4080,
        "83": 3592,
        "84": 3572,
        "85": 2672,
        "86": 2904,
        "87": 2620,
        "88": 1688,
        "89": 1792,
        "90": 2088,
        "91": 1520,
        "92": 1752,
        "93": 1196,
        "94": 1412,
        "95": 1028,
        "96": 1136,
        "97": 784,
        "98": 808,
        "99": 628,
        "100": 704,
        "101": 580,
        "102": 624,
        "103": 440,
        "104": 456,
        "105": 404,
        "106": 460,
        "107": 256,
        "108": 308,
        "109": 244,
        "110": 344,
        "111": 216,
        "112": 280,
        "113": 160,
        "114": 252,
        "115": 140,
        "116": 168,
        "117": 124,
        "118": 116,
        "119": 80,
        "120": 92,
        "121": 104,
        "122": 84,
        "123": 88,
        "124": 72,
        "125": 84,
        "126": 80,
        "127": 40,
        "128": 36,
        "129": 36,
        "130": 56,
        "131": 32,
        "132": 36,
        "133": 20,
        "134": 48,
        "135": 44,
        "136": 48,
        "137": 20,
        "138": 4,
        "140": 4,
        "141": 8,
        "142": 16,
        "143": 12,
        "144": 24,
        "145": 20,
        "146": 12,
        "149": 4,
        "150": 12,
        "153": 4,
        "154": 12,
        "155": 8,
        "156": 8
      },
      "changed_accepting_split_witness_histogram": {
        "2": 16,
        "3": 12813248,
        "4": 14549104,
        "5": 11892832,
        "6": 14473552,
        "7": 17622224,
        "8": 18809120,
        "9": 25172272,
        "10": 28736944,
        "11": 33609792,
        "12": 35358128,
        "13": 35957856,
        "14": 32007696,
        "15": 27587920,
        "16": 22308600,
        "17": 17854264,
        "18": 13355864,
        "19": 9931408,
        "20": 7646424,
        "21": 5486904,
        "22": 4056432,
        "23": 3025728,
        "24": 2348968,
        "25": 1732272,
        "26": 1137080,
        "27": 907688,
        "28": 793048,
        "29": 654896,
        "30": 416680,
        "31": 385912,
        "32": 337576,
        "33": 244464,
        "34": 233096,
        "35": 157080,
        "36": 137912,
        "37": 117944,
        "38": 77624,
        "39": 93824,
        "40": 100672,
        "41": 61120,
        "42": 42256,
        "43": 50440,
        "44": 51672,
        "45": 35696,
        "46": 40888,
        "47": 24624,
        "48": 18472,
        "49": 23368,
        "50": 15760,
        "51": 13448,
        "52": 18232,
        "53": 16312,
        "54": 11008,
        "55": 9320,
        "56": 7080,
        "57": 8080,
        "58": 9056,
        "59": 7296,
        "60": 6912,
        "61": 5304,
        "62": 2976,
        "63": 2760,
        "64": 4152,
        "65": 2952,
        "66": 2400,
        "67": 3680,
        "68": 3008,
        "69": 1936,
        "70": 1680,
        "71": 1552,
        "72": 800,
        "73": 1824,
        "74": 1752,
        "75": 1264,
        "76": 1464,
        "77": 720,
        "78": 640,
        "79": 592,
        "80": 360,
        "81": 736,
        "82": 656,
        "83": 480,
        "84": 600,
        "85": 640,
        "86": 312,
        "87": 296,
        "88": 264,
        "89": 216,
        "90": 112,
        "91": 352,
        "92": 352,
        "93": 264,
        "94": 256,
        "95": 152,
        "96": 48,
        "97": 104,
        "98": 48,
        "99": 88,
        "100": 136,
        "101": 144,
        "102": 104,
        "103": 120,
        "104": 72,
        "105": 56,
        "106": 40,
        "107": 48,
        "108": 32,
        "109": 32,
        "110": 16,
        "111": 80,
        "112": 48,
        "113": 80,
        "114": 32,
        "115": 8,
        "118": 16,
        "119": 24,
        "120": 8,
        "121": 32,
        "122": 32,
        "123": 24,
        "124": 8,
        "127": 16,
        "128": 8,
        "131": 16,
        "133": 24,
        "135": 8,
        "140": 8,
        "143": 8,
        "144": 8
      },
      "profile_checksum64_hex": "0xf0ab05014be9ff75",
      "witness_checksum64_hex": "0x77d1b43164d177d4"
    },
    {
      "name": "zero_power_one_power",
      "description": "language {0^k 1^k : k>=1}, CNF-style interval chart",
      "accepting_nonterminal_bit": 2,
      "root_membership_flips": 48,
      "max_changed_chart_cells": 46,
      "mean_changed_chart_cells": 3.666667,
      "max_changed_accepting_split_witnesses": 23,
      "mean_changed_accepting_split_witnesses": 1.604938,
      "changed_chart_cell_histogram": {
        "1": 33243756,
        "2": 127071870,
        "3": 84119080,
        "4": 47613114,
        "5": 40933312,
        "6": 28777586,
        "7": 12524658,
        "8": 9684764,
        "9": 7092452,
        "10": 3622684,
        "11": 2898148,
        "12": 1500956,
        "13": 1267940,
        "14": 663324,
        "15": 575716,
        "16": 303388,
        "17": 265956,
        "18": 140956,
        "19": 123620,
        "20": 65852,
        "21": 57476,
        "22": 30772,
        "23": 26644,
        "24": 14342,
        "25": 12290,
        "26": 6656,
        "27": 5632,
        "28": 3072,
        "29": 2560,
        "30": 1408,
        "31": 1152,
        "32": 640,
        "33": 512,
        "34": 288,
        "35": 224,
        "36": 128,
        "37": 96,
        "38": 56,
        "39": 40,
        "40": 24,
        "41": 16,
        "42": 10,
        "43": 6,
        "44": 4,
        "45": 2,
        "46": 2
      },
      "changed_accepting_split_witness_histogram": {
        "0": 57166820,
        "1": 191384516,
        "2": 61361124,
        "3": 66060288,
        "4": 10223616,
        "5": 11468800,
        "6": 1523712,
        "7": 2404352,
        "8": 304128,
        "9": 526080,
        "10": 65856,
        "11": 114736,
        "12": 14340,
        "13": 24576,
        "14": 3072,
        "15": 5120,
        "16": 640,
        "17": 1024,
        "18": 128,
        "19": 192,
        "20": 24,
        "21": 32,
        "22": 4,
        "23": 4
      },
      "profile_checksum64_hex": "0x06919437261d9eef",
      "witness_checksum64_hex": "0x036fb8e0d929257a"
    },
    {
      "name": "dyck_one_type",
      "description": "one-type Dyck parentheses with concatenation, CNF-style interval chart",
      "accepting_nonterminal_bit": 2,
      "root_membership_flips": 9984576,
      "max_changed_chart_cells": 55,
      "mean_changed_chart_cells": 9.032526,
      "max_changed_accepting_split_witnesses": 43,
      "mean_changed_accepting_split_witnesses": 5.154933,
      "changed_chart_cell_histogram": {
        "1": 16777216,
        "2": 37882744,
        "3": 59693164,
        "4": 34190696,
        "5": 22800656,
        "6": 27264540,
        "7": 19966454,
        "8": 19097402,
        "9": 19741926,
        "10": 13423234,
        "11": 14277936,
        "12": 13727476,
        "13": 11569142,
        "14": 9346500,
        "15": 10969692,
        "16": 8288024,
        "17": 7684734,
        "18": 7143940,
        "19": 6686910,
        "20": 5440260,
        "21": 5390550,
        "22": 4219912,
        "23": 4342250,
        "24": 3505166,
        "25": 3100004,
        "26": 2582206,
        "27": 2580494,
        "28": 1944176,
        "29": 1718778,
        "30": 1430198,
        "31": 1308332,
        "32": 961314,
        "33": 860484,
        "34": 652984,
        "35": 564438,
        "36": 406006,
        "37": 324798,
        "38": 242896,
        "39": 190656,
        "40": 121886,
        "41": 87278,
        "42": 59266,
        "43": 39126,
        "44": 21390,
        "45": 12662,
        "46": 6914,
        "47": 2856,
        "48": 1728,
        "49": 846,
        "50": 408,
        "51": 280,
        "52": 164,
        "53": 46,
        "54": 34,
        "55": 12
      },
      "changed_accepting_split_witness_histogram": {
        "0": 28146120,
        "1": 71877488,
        "2": 56156072,
        "3": 34294904,
        "4": 36635936,
        "5": 26104064,
        "6": 26978580,
        "7": 20504172,
        "8": 17942564,
        "9": 15586308,
        "10": 13059072,
        "11": 10893716,
        "12": 9109156,
        "13": 8116424,
        "14": 6103812,
        "15": 5176324,
        "16": 4113564,
        "17": 3360764,
        "18": 2392476,
        "19": 1915268,
        "20": 1327652,
        "21": 1018800,
        "22": 665480,
        "23": 437072,
        "24": 260664,
        "25": 192300,
        "26": 113688,
        "27": 66612,
        "28": 37396,
        "29": 25508,
        "30": 14632,
        "31": 12188,
        "32": 5676,
        "33": 3716,
        "34": 1444,
        "35": 1124,
        "36": 1172,
        "37": 736,
        "38": 268,
        "39": 80,
        "40": 48,
        "41": 68,
        "42": 24,
        "43": 52
      },
      "profile_checksum64_hex": "0xc854a426cb8b56aa",
      "witness_checksum64_hex": "0x938e31a6d1bcb443"
    }
  ],
  "environment": {
    "gpu_name": "NVIDIA A100-SXM4-40GB",
    "compute_capability": "8.0",
    "cuda_driver_version": 13020,
    "cuda_runtime_version": 13020,
    "global_memory_bytes": 42405855232,
    "free_memory_before_bytes": 41960407040,
    "free_memory_after_bytes": 11557994496,
    "stats_blocks": 8192,
    "threads_per_block": 256
  },
  "interpretation": "Exact finite CKY-style interval chart movement under one-bit substitutions; this measures nonterminal-set relabeling for fixed grammars, not optimal context-free certification."
}


==> anc/gpu/certificates/deterministic_path_q4_n13.json <==
{
  "schema": "edit-stable-annotation-atlas/deterministic-path-template-v1",
  "generated_utc": "2026-06-23T18:35:13Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "target_language": "parity",
  "q_states": 4,
  "word_length_n": 13,
  "candidate_templates": 4194304,
  "word_count_length_n": 8192,
  "materialized_final_state_table_bytes": 34359738368,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7590182912,
  "materialize_kernel_ms": 5065.304,
  "evaluate_kernel_ms": 9216.746,
  "exact_target_templates_up_to_n": 20856,
  "minimum_worst_case_edit_distance_at_n": 13,
  "worst_case_edit_distance_histogram": {"13": 20856},
  "checksum64_hex": "0x8382122d4caf07da",
  "interpretation": "Exhaustive finite search over deterministic path-local schemes with q labels/states. Exact templates recognising the target language up to length n all have the reported worst-case Hamming movement for their unique local run annotations."
}


==> anc/gpu/certificates/deterministic_path_q4_n13_mod3.json <==
{
  "schema": "edit-stable-annotation-atlas/deterministic-path-template-v1",
  "generated_utc": "2026-06-23T18:52:55Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "target_language": "mod3",
  "q_states": 4,
  "word_length_n": 13,
  "candidate_templates": 4194304,
  "word_count_length_n": 8192,
  "materialized_final_state_table_bytes": 34359738368,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7590182912,
  "materialize_kernel_ms": 5054.462,
  "evaluate_kernel_ms": 5160.195,
  "exact_target_templates_up_to_n": 1008,
  "minimum_worst_case_edit_distance_at_n": 13,
  "worst_case_edit_distance_histogram": {"13": 1008},
  "checksum64_hex": "0x9329790f162e5c09",
  "interpretation": "Exhaustive finite search over deterministic path-local schemes with q labels/states. Exact templates recognising the target language up to length n all have the reported worst-case Hamming movement for their unique local run annotations."
}


==> anc/gpu/certificates/group_prefix_run_z3_s3_n29.json <==
{
  "schema": "edit-stable-annotation-atlas/group-prefix-run-v1",
  "generated_utc": "2026-06-23T18:56:02Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "word_length_n": 29,
  "word_count": 536870912,
  "directed_substitution_edges": 15569256448,
  "materialized_prefix_table_bytes": 32212254720,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 9733472256,
  "materialize_kernel_ms": 542.367,
  "scan_kernel_ms": 15333.370,
  "z3": {"generators": {"0": "0", "1": "+1 mod 3"}, "max_movement": 29, "mean_movement": 15.000000, "histogram": {"1": 536870912, "2": 536870912, "3": 536870912, "4": 536870912, "5": 536870912, "6": 536870912, "7": 536870912, "8": 536870912, "9": 536870912, "10": 536870912, "11": 536870912, "12": 536870912, "13": 536870912, "14": 536870912, "15": 536870912, "16": 536870912, "17": 536870912, "18": 536870912, "19": 536870912, "20": 536870912, "21": 536870912, "22": 536870912, "23": 536870912, "24": 536870912, "25": 536870912, "26": 536870912, "27": 536870912, "28": 536870912, "29": 536870912}, "checksum64_hex": "0xba277fb536d0f7b6"},
  "s3": {"generators": {"0": "transposition (01)", "1": "cycle (012)"}, "max_movement": 29, "mean_movement": 15.000000, "histogram": {"1": 536870912, "2": 536870912, "3": 536870912, "4": 536870912, "5": 536870912, "6": 536870912, "7": 536870912, "8": 536870912, "9": 536870912, "10": 536870912, "11": 536870912, "12": 536870912, "13": 536870912, "14": 536870912, "15": 536870912, "16": 536870912, "17": 536870912, "18": 536870912, "19": 536870912, "20": 536870912, "21": 536870912, "22": 536870912, "23": 536870912, "24": 536870912, "25": 536870912, "26": 536870912, "27": 536870912, "28": 536870912, "29": 536870912}, "checksum64_hex": "0xba277fb536d0f7b6"},
  "interpretation": "Canonical prefix-run audit for an abelian group Z/3Z and the non-abelian group S3. This is not an exhaustive arbitrary-template search; it tests the group-cancellation movement mechanism without commutativity."
}


==> anc/gpu/certificates/materialized_a100_n29.json <==
{
  "schema": "edit-stable-annotation-atlas/materialized-v1",
  "generated_utc": "2026-06-23T18:25:42Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "compute_capability": "8.0",
  "global_memory_bytes": 42405855232,
  "free_memory_before_bytes": 41958309888,
  "free_memory_after_bytes": 2823356416,
  "word_length_n": 29,
  "word_count": 536870912,
  "tree_node_count_per_word": 57,
  "languages": 6,
  "bytes_per_word_annotation": 684,
  "materialized_batch_words": 56512727,
  "materialized_annotation_bytes": 38654705268,
  "directed_substitution_edges": 15569256448,
  "materialize_kernel_ms_total": 9843.358,
  "scan_kernel_ms_total": 49421.118,
  "profiles": [
    {
      "name": "parity_even_ones",
      "class_hint": "group",
      "root_membership_flips": 15569256448,
      "changed_label_histogram": {"5": 1610612736, "6": 13958643712},
      "min_changed_labels": 5,
      "max_changed_labels": 6,
      "mean_changed_labels": 5.896551724,
      "profile_checksum64_hex": "0xbde3ac42961d2de8"
    },
    {
      "name": "mod3_zero_ones",
      "class_hint": "group",
      "root_membership_flips": 10379504318,
      "changed_label_histogram": {"5": 1610612736, "6": 13958643712},
      "min_changed_labels": 5,
      "max_changed_labels": 6,
      "mean_changed_labels": 5.896551724,
      "profile_checksum64_hex": "0x5da39ebdaccf09db"
    },
    {
      "name": "contains_11",
      "class_hint": "aperiodic_local_testable",
      "root_membership_flips": 34097282,
      "changed_label_histogram": {"1": 402653184, "2": 6182404096, "3": 5410095104, "4": 2861586872, "5": 680436026, "6": 32081166},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 2.828571901,
      "profile_checksum64_hex": "0x6f3f6f5f5bcb887f"
    },
    {
      "name": "contains_1",
      "class_hint": "aperiodic_local_testable",
      "root_membership_flips": 58,
      "changed_label_histogram": {"1": 8187281408, "2": 5209325568, "3": 1987936256, "4": 183468026, "5": 1245138, "6": 52},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 1.625629297,
      "profile_checksum64_hex": "0x0641cffc810ae229"
    },
    {
      "name": "ends_with_1",
      "class_hint": "strictly_local_suffix",
      "root_membership_flips": 536870912,
      "changed_label_histogram": {"1": 8589934592, "2": 2684354560, "3": 2147483648, "4": 1073741824, "5": 536870912, "6": 536870912},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 1.965517241,
      "profile_checksum64_hex": "0xf86e9a2136d47741"
    },
    {
      "name": "avoids_11",
      "class_hint": "strictly_local_forbidden_factor",
      "root_membership_flips": 34097282,
      "changed_label_histogram": {"1": 402653184, "2": 6182404096, "3": 5410095104, "4": 2861586872, "5": 680436026, "6": 32081166},
      "min_changed_labels": 1,
      "max_changed_labels": 6,
      "mean_changed_labels": 2.828571901,
      "profile_checksum64_hex": "0x6760256b99735d9d"
    }
  ],
  "global_digest64_hex": "0x5f97d500af7ce9dd",
  "compression_note": "The GPU materializes canonical balanced-product annotations in VRAM batch by batch; the JSON stores exact aggregate profiles and digests rather than raw per-edge rows."
}


==> anc/gpu/certificates/nfa_path_relation_q3_n11.json <==
{
  "schema": "edit-stable-annotation-atlas/nfa-path-relation-v1",
  "generated_utc": "2026-06-23T19:31:28Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "q_labels": 3,
  "word_length_n": 11,
  "relation_bits": 24,
  "candidate_relations": 16777216,
  "word_count_length_n": 2048,
  "directed_edges_per_exact_template_at_n": 22528,
  "max_materialized_acceptance_table_bytes": 34359738368,
  "batches": 1,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7592280064,
  "materialize_kernel_ms_total": 2653.599,
  "evaluate_kernel_ms_total": 7727.590,
  "targets": [
    {
      "language": "parity",
      "exact_templates_up_to_n": 2442,
      "minimum_worst_case_lexicographic_run_movement_at_n": 11,
      "worst_case_lexicographic_run_movement_histogram": {"11": 2169, "12": 273},
      "checksum64_hex": "0xa3624ff900851a6b"
    },
    {
      "language": "mod3",
      "exact_templates_up_to_n": 6,
      "minimum_worst_case_lexicographic_run_movement_at_n": 11,
      "worst_case_lexicographic_run_movement_histogram": {"11": 6},
      "checksum64_hex": "0xaeb546cc34d8ae47"
    },
    {
      "language": "contains11",
      "exact_templates_up_to_n": 1632,
      "minimum_worst_case_lexicographic_run_movement_at_n": 11,
      "worst_case_lexicographic_run_movement_histogram": {"11": 1632},
      "checksum64_hex": "0x794544200a81dd2d"
    }
  ],
  "canonical_section": "For member words the movement statistic uses the lexicographically least accepting local run. For nonmembers it uses the lexicographically least locally consistent run, or the all-zero label vector if no local run exists.",
  "interpretation": "Exhaustive search over nondeterministic prefix-path local predicates: arbitrary start mask, transition relation, and root mask over q labels. Exactness is checked on all words of every length up to n. The movement statistic is for the stated canonical section and is not an optimal-section lower bound."
}


==> anc/gpu/certificates/nfa_path_relation_q3_n12.json <==
{
  "schema": "edit-stable-annotation-atlas/nfa-path-relation-v1",
  "generated_utc": "2026-06-23T19:32:54Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "q_labels": 3,
  "word_length_n": 12,
  "relation_bits": 24,
  "candidate_relations": 16777216,
  "word_count_length_n": 4096,
  "directed_edges_per_exact_template_at_n": 49152,
  "max_materialized_acceptance_table_bytes": 34359738368,
  "batches": 2,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7592280064,
  "materialize_kernel_ms_total": 5640.410,
  "evaluate_kernel_ms_total": 18232.840,
  "targets": [
    {
      "language": "parity",
      "exact_templates_up_to_n": 2442,
      "minimum_worst_case_lexicographic_run_movement_at_n": 12,
      "worst_case_lexicographic_run_movement_histogram": {"12": 2217, "13": 225},
      "checksum64_hex": "0x016b57bdd1aaeb65"
    },
    {
      "language": "mod3",
      "exact_templates_up_to_n": 6,
      "minimum_worst_case_lexicographic_run_movement_at_n": 12,
      "worst_case_lexicographic_run_movement_histogram": {"12": 6},
      "checksum64_hex": "0x8ce0dde8b577b983"
    },
    {
      "language": "contains11",
      "exact_templates_up_to_n": 1632,
      "minimum_worst_case_lexicographic_run_movement_at_n": 12,
      "worst_case_lexicographic_run_movement_histogram": {"12": 1632},
      "checksum64_hex": "0x3bfa11ba11561cc9"
    }
  ],
  "canonical_section": "For member words the movement statistic uses the lexicographically least accepting local run. For nonmembers it uses the lexicographically least locally consistent run, or the all-zero label vector if no local run exists.",
  "interpretation": "Exhaustive search over nondeterministic prefix-path local predicates: arbitrary start mask, transition relation, and root mask over q labels. Exactness is checked on all words of every length up to n. The movement statistic is for the stated canonical section and is not an optimal-section lower bound."
}


==> anc/gpu/certificates/nfa_path_relation_q3_n14.json <==
{
  "schema": "edit-stable-annotation-atlas/nfa-path-relation-v1",
  "generated_utc": "2026-06-23T19:37:22Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "q_labels": 3,
  "word_length_n": 14,
  "relation_bits": 24,
  "candidate_relations": 16777216,
  "word_count_length_n": 16384,
  "directed_edges_per_exact_template_at_n": 229376,
  "max_materialized_acceptance_table_bytes": 34359738368,
  "batches": 8,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7592280064,
  "materialize_kernel_ms_total": 25183.463,
  "evaluate_kernel_ms_total": 143531.531,
  "targets": [
    {
      "language": "parity",
      "exact_templates_up_to_n": 2442,
      "minimum_worst_case_lexicographic_run_movement_at_n": 14,
      "worst_case_lexicographic_run_movement_histogram": {"14": 2217, "15": 225},
      "checksum64_hex": "0x2acde7190caaff55"
    },
    {
      "language": "mod3",
      "exact_templates_up_to_n": 6,
      "minimum_worst_case_lexicographic_run_movement_at_n": 14,
      "worst_case_lexicographic_run_movement_histogram": {"14": 6},
      "checksum64_hex": "0xa4f18929c552ad9e"
    },
    {
      "language": "contains11",
      "exact_templates_up_to_n": 1632,
      "minimum_worst_case_lexicographic_run_movement_at_n": 14,
      "worst_case_lexicographic_run_movement_histogram": {"14": 1632},
      "checksum64_hex": "0x6ee2317983b46615"
    }
  ],
  "canonical_section": "For member words the movement statistic uses the lexicographically least accepting local run. For nonmembers it uses the lexicographically least locally consistent run, or the all-zero label vector if no local run exists.",
  "interpretation": "Exhaustive search over nondeterministic prefix-path local predicates: arbitrary start mask, transition relation, and root mask over q labels. Exactness is checked on all words of every length up to n. The movement statistic is for the stated canonical section and is not an optimal-section lower bound."
}


==> anc/gpu/certificates/nfa_path_relation_q3_n15.json <==
{
  "schema": "edit-stable-annotation-atlas/nfa-path-relation-v1",
  "generated_utc": "2026-06-23T19:45:19Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "q_labels": 3,
  "word_length_n": 15,
  "relation_bits": 24,
  "candidate_relations": 16777216,
  "word_count_length_n": 32768,
  "directed_edges_per_exact_template_at_n": 491520,
  "max_materialized_acceptance_table_bytes": 34359738368,
  "batches": 16,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7592280064,
  "materialize_kernel_ms_total": 53484.105,
  "evaluate_kernel_ms_total": 362758.281,
  "targets": [
    {
      "language": "parity",
      "exact_templates_up_to_n": 2442,
      "minimum_worst_case_lexicographic_run_movement_at_n": 15,
      "worst_case_lexicographic_run_movement_histogram": {"15": 2169, "16": 273},
      "checksum64_hex": "0xa64f4510ec638fe1"
    },
    {
      "language": "mod3",
      "exact_templates_up_to_n": 6,
      "minimum_worst_case_lexicographic_run_movement_at_n": 15,
      "worst_case_lexicographic_run_movement_histogram": {"15": 6},
      "checksum64_hex": "0x8fda171fb4e55a52"
    },
    {
      "language": "contains11",
      "exact_templates_up_to_n": 1632,
      "minimum_worst_case_lexicographic_run_movement_at_n": 15,
      "worst_case_lexicographic_run_movement_histogram": {"15": 1632},
      "checksum64_hex": "0x1c37aab3dae87316"
    }
  ],
  "canonical_section": "For member words the movement statistic uses the lexicographically least accepting local run. For nonmembers it uses the lexicographically least locally consistent run, or the all-zero label vector if no local run exists.",
  "interpretation": "Exhaustive search over nondeterministic prefix-path local predicates: arbitrary start mask, transition relation, and root mask over q labels. Exactness is checked on all words of every length up to n. The movement statistic is for the stated canonical section and is not an optimal-section lower bound."
}


==> anc/gpu/certificates/nfa_path_relation_q3_n16.json <==
{
  "schema": "edit-stable-annotation-atlas/nfa-path-relation-v1",
  "generated_utc": "2026-06-23T20:21:44Z",
  "device": "NVIDIA A100-SXM4-40GB",
  "q_labels": 3,
  "word_length_n": 16,
  "relation_bits": 24,
  "candidate_relations": 16777216,
  "word_count_length_n": 65536,
  "directed_edges_per_exact_template_at_n": 1048576,
  "max_materialized_acceptance_table_bytes": 34359738368,
  "batches": 32,
  "free_memory_before_bytes": 41960407040,
  "free_memory_after_bytes": 7592280064,
  "materialize_kernel_ms_total": 113612.352,
  "evaluate_kernel_ms_total": 891584.500,
  "targets": [
    {
      "language": "parity",
      "exact_templates_up_to_n": 2442,
      "minimum_worst_case_lexicographic_run_movement_at_n": 16,
      "worst_case_lexicographic_run_movement_histogram": {"16": 2217, "17": 225},
      "checksum64_hex": "0x48a61ab45360d504"
    },
    {
      "language": "mod3",
      "exact_templates_up_to_n": 6,
      "minimum_worst_case_lexicographic_run_movement_at_n": 16,
      "worst_case_lexicographic_run_movement_histogram": {"16": 6},
      "checksum64_hex": "0xb00db38a15e5f087"
    },
    {
      "language": "contains11",
      "exact_templates_up_to_n": 1632,
      "minimum_worst_case_lexicographic_run_movement_at_n": 16,
      "worst_case_lexicographic_run_movement_histogram": {"16": 1632},
      "checksum64_hex": "0x1311e58c67ad9806"
    }
  ],
  "canonical_section": "For member words the movement statistic uses the lexicographically least accepting local run. For nonmembers it uses the lexicographically least locally consistent run, or the all-zero label vector if no local run exists.",
  "interpretation": "Exhaustive search over nondeterministic prefix-path local predicates: arbitrary start mask, transition relation, and root mask over q labels. Exactness is checked on all words of every length up to n. The movement statistic is for the stated canonical section and is not an optimal-section lower bound."
}


==> anc/gpu/schema/certificate_schema.md <==
Certificate schemas
===================

The artifact uses compact JSON certificates instead of raw traces.  The raw
trace for a full substitution graph is not the mathematical object used in the
paper; the aggregate profile is.

Common fields
-------------

- `schema`: certificate family.  `materialized-v1` means the CUDA program
  materialized canonical balanced-product annotations in GPU memory before
  scanning edges.  `deterministic-path-template-v1` means the CUDA program
  enumerated deterministic path-local schemes and materialized their length-`n`
  final-state table before evaluating exactness and stability.
  `nfa-path-relation-v1` means the CUDA program enumerated nondeterministic
  prefix-path local predicates: arbitrary start masks, transition relations, and
  root masks over a fixed label alphabet.
  `group-prefix-run-v1` means the CUDA program materialized canonical prefix
  runs for fixed groups before scanning substitutions.  Older pilot
  certificates without this field were generated by the on-the-fly edge-profile
  scanner.  `edit-stable-annotations/cfg-chart-movement-v2` means the CUDA
  program materialized context-free interval charts; each cell stores a
  nonterminal-set bitmask and an accepting-split witness.
- `word_length_n`: fixed word length.
- `word_count`: number of binary words, equal to `2^n`.
- `directed_substitution_edges`: number of directed one-bit substitutions,
  equal to `2^n * n`.
- `profiles`: one entry per built-in regular language.
- `changed_label_histogram`: exact count of directed edges by number of
  changed balanced-product labels.
- `root_membership_flips`: number of directed edges that change the language
  membership bit.
- `profile_checksum64_hex` and `global_digest64_hex`: reproducibility digests
  over scanned events and aggregate statistics.

CP-SAT bounded-span hypergraph fields
-------------------------------------

- `schema`: `edit-stable-annotations/bounded-span-hypergraph-cp-sat-v1`.
- `width`: number of certificate cells in each column.
- `span`: distance between the two columns read by one transition predicate.
  Span 1 is the adjacent ladder; span 2 reads a two-bit input block and skips
  one intermediate column.
- `scope_family`: text description of the fixed hypergraph family.
- `status`: OR-Tools CP-SAT status for the exact finite feasibility instance.
- `unsat_core`: assumption core over member-word, nonmember-word, and
  substitution-edge constraints when the instance is infeasible.

Materialized-only fields
------------------------

- `tree_node_count_per_word`: number of balanced product nodes per word.
- `languages`: number of language profiles materialized per word.
- `bytes_per_word_annotation`: bytes required for one word's full annotation
  vector across all built-in languages.
- `materialized_batch_words`: number of words held in GPU memory per batch.
- `materialized_annotation_bytes`: size of the canonical annotation slab
  allocated in VRAM.

Deterministic path-template fields
----------------------------------

- `q_states`: number of states/labels in the deterministic path-local scheme.
- `candidate_templates`: number of enumerated templates.  For binary input this
  is `q^(2q) * q * 2^q`: two transition functions, one initial state, and one
  accepting-state mask.
- `word_count_length_n`: number of length-`n` binary words.
- `materialized_final_state_table_bytes`: size of the VRAM table containing one
  final state for every `(template, word)` pair at length `n`.
- `target_language`: target language filtered by the template search.
- `exact_target_templates_up_to_n`: templates whose acceptance matches the
  target language on every length from `0` through `n`.
- `minimum_worst_case_edit_distance_at_n`: the smallest, among exact templates,
  worst-case Hamming movement of the unique run annotation on length-`n`
  one-bit substitutions.
- `worst_case_edit_distance_histogram`: count of exact templates by that
  worst-case movement.

Nondeterministic path-relation fields
-------------------------------------

- `q_labels`: number of labels in the local certificate alphabet.
- `relation_bits`: bits used to encode one local predicate template.  For
  binary input this is `2q` start/root bits plus `2q^2` transition-relation
  bits.
- `candidate_relations`: number of enumerated local predicates, equal to
  `2^relation_bits`.
- `max_materialized_acceptance_table_bytes`: largest VRAM table allocated for
  one batch, containing one Boolean acceptance value for every
  `(relation, word)` pair in that batch.
- `targets`: target-language summaries.  Each target records the number of
  exact relations up to length `n` and a histogram of the worst movement of the
  chosen canonical section.
- `canonical_section`: describes the representative used for movement.  The
  current certificate uses the lexicographically least accepting local run for
  member words, and a lexicographically least locally consistent run for
  nonmembers.  This is not an optimal-section lower bound.

Group-prefix fields
-------------------

- `materialized_prefix_table_bytes`: bytes allocated for the canonical prefix
  run tables.
- `z3` and `s3`: aggregate movement summaries for the abelian group `Z/3Z` and
  the non-abelian group `S3`.
- `mean_movement`: directed-edge average movement over the fixed substitution
  graph.
- `histogram`: exact count of directed edges by changed prefix-run cells.

Context-free chart fields
-------------------------

- `chart_cells_per_word_per_grammar`: number of interval cells in the
  CKY-style chart, equal to `n(n+1)/2`.
- `bytes_per_chart_cell`: bytes stored per interval cell.  Version 2 stores two
  bytes: a generated-nonterminal bitmask and a first-split witness.
- `chart_cell_encoding`: textual description of the packed cell.
- `materialized_chart_bytes`: bytes allocated for all grammar charts over all
  words at the target length.
- `profiles`: one entry per grammar.  Each profile records root membership
  flips, changed nonterminal-set histograms, changed accepting-split witness
  histograms, and deterministic checksums.
- `max_changed_accepting_split_witnesses` and
  `mean_changed_accepting_split_witnesses`: movement of the canonical first
  split for the accepting nonterminal.  This is a finite derivation-choice
  signal under a fixed interval universe, not a tree-edit optimum.

Environment fields
------------------

The run logs record driver/toolkit and GPU execution metadata: NVIDIA driver,
CUDA toolkit, ECC status, persistence mode, compute mode, and MIG mode.  The
histogram reductions use fixed launch geometry and integer atomic additions/xors
so the compact digests are deterministic for a fixed kernel and parameter set.
The histograms are exact finite aggregates over the enumerated words, templates,
and substitution edges; they are not statistical samples.

Claim map
---------

- Group rows should saturate the product path in the worst case, matching the
  paper's product-geometry lower-pressure theorem.
- Strictly local rows are not optimized by the product annotation; the paper's
  annotation-free theorem gives a separate zero-annotation scheme.
- Aperiodic but nontrivial rows are useful test cases for the open constant
  stability boundary.
- The deterministic path-template certificate is a finite obstruction search
  for one restricted non-product family.  It should be read as evidence about
  path-local deterministic run annotations, not as an impossibility result for
  arbitrary bounded-arity annotation schemes.
- The nondeterministic path-relation certificate is closer to the local
  certification definition because the transition predicate is arbitrary rather
  than functional.  Its movement statistic is still tied to the stated
  lexicographic canonical section.
- The group-prefix certificate compares abelian and non-abelian canonical runs.
  It is not an exhaustive arbitrary-template search for `S3`.
- The bounded-span hypergraph CP-SAT certificates test whether finite
  obstructions survive a broader constant-degree scope family.  They are still
  fixed-scope finite certificates, not lower bounds for arbitrary hypergraphs.
- The context-free chart certificate tests whether the artifact pipeline can
  track grammatical nonterminal relabeling and split-witness movement.  It is a
  prototype for CFG-style obstruction search, not a result about all
  context-free languages.


==> anc/gpu/scripts/run_cfg_chart_movement.sh <==
#!/usr/bin/env bash
set -euo pipefail

N="${1:-24}"
OUT="${2:-certificates/cfg_chart_n24.json}"

mkdir -p "$(dirname "$OUT")" bin
nvcc -O3 -std=c++17 -arch=sm_80 \
  src/cfg_chart_movement.cu \
  -o bin/cfg_chart_movement

./bin/cfg_chart_movement "$N" "$OUT"


==> anc/gpu/scripts/run_deterministic_path_template.sh <==
#!/usr/bin/env bash
set -euo pipefail

q="${1:-4}"
n="${2:-13}"
out="${3:-certificates/deterministic_path_q${q}_n${n}.json}"
target="${4:-parity}"

mkdir -p "$(dirname "$out")" build
nvcc -O3 -std=c++17 -arch=sm_80 \
  src/deterministic_path_template_search.cu \
  -o build/deterministic_path_template_search

build/deterministic_path_template_search "$q" "$n" "$out" "$target"


==> anc/gpu/scripts/run_edge_profile.sh <==
#!/usr/bin/env sh
set -eu

N="${1:-29}"
OUT="${2:-certificates/edge_profile_n${N}.json}"

cd "$(dirname "$0")/.."
nvcc -O3 -std=c++17 -arch=sm_80 src/edge_profile_atlas.cu -o edge_profile_atlas
./edge_profile_atlas "$N" "$OUT"


==> anc/gpu/scripts/run_group_prefix_run.sh <==
#!/usr/bin/env bash
set -euo pipefail

n="${1:-29}"
out="${2:-certificates/group_prefix_run_z3_s3_n${n}.json}"

mkdir -p "$(dirname "$out")" build
nvcc -O3 -std=c++17 -arch=sm_80 \
  src/group_prefix_run_movement.cu \
  -o build/group_prefix_run_movement

build/group_prefix_run_movement "$n" "$out"


==> anc/gpu/scripts/run_materialized_atlas.sh <==
#!/usr/bin/env sh
set -eu

N="${1:-29}"
TARGET_GIB="${2:-36}"
OUT="${3:-certificates/materialized_a100_n${N}.json}"

cd "$(dirname "$0")/.."
nvcc -O3 -std=c++17 -arch=sm_80 src/materialized_annotation_atlas.cu -o materialized_annotation_atlas
./materialized_annotation_atlas "$N" "$TARGET_GIB" "$OUT"


==> anc/gpu/scripts/run_nfa_path_relation.sh <==
#!/usr/bin/env bash
set -euo pipefail

Q="${1:-3}"
N="${2:-11}"
OUT="${3:-certificates/nfa_path_relation_q3_n11.json}"
GIB="${4:-32}"

mkdir -p "$(dirname "$OUT")" bin
nvcc -O3 -std=c++17 -arch=sm_80 \
  src/nfa_path_relation_search.cu \
  -o bin/nfa_path_relation_search

./bin/nfa_path_relation_search "$Q" "$N" "$OUT" "$GIB"


==> anc/gpu/src/cfg_chart_movement.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <ctime>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t err__ = (call);                                                \
    if (err__ != cudaSuccess) {                                                \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(err__) << std::endl;                     \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

static constexpr unsigned int kGrammars = 3;
static constexpr unsigned int kMaxN = 26;
static constexpr unsigned int kMaxCells = kMaxN * (kMaxN + 1) / 2;
static constexpr unsigned int kBins = 512;
static constexpr unsigned int kThreads = 256;
static constexpr unsigned int kBlocks = 8192;

struct BlockStats {
  unsigned long long edge_count;
  unsigned long long root_flips[kGrammars];
  unsigned long long hist[kGrammars][kBins];
  unsigned long long witness_hist[kGrammars][kBins];
  unsigned long long checksum[kGrammars];
  unsigned long long witness_checksum[kGrammars];
};

__device__ __host__ __forceinline__ unsigned long long mix64(unsigned long long x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

__device__ __host__ __forceinline__ unsigned int chart_index(unsigned int n,
                                                            unsigned int start,
                                                            unsigned int len) {
  unsigned int before = (len - 1U) * (n + 1U) - ((len - 1U) * len) / 2U;
  return before + start;
}

__device__ __forceinline__ unsigned char leaf_mask(unsigned int grammar,
                                                   unsigned int bit) {
  if (grammar == 0U) {
    // Palindromes. A0=0, A1=1, S=2, R0=3, R1=4.
    return bit ? static_cast<unsigned char>((1U << 1U) | (1U << 2U))
               : static_cast<unsigned char>((1U << 0U) | (1U << 2U));
  }
  if (grammar == 1U) {
    // {0^k 1^k : k>=1}. A0=0, A1=1, S=2, R=3.
    return bit ? static_cast<unsigned char>(1U << 1U)
               : static_cast<unsigned char>(1U << 0U);
  }
  // One-type Dyck words over 0='(', 1=')'. L=0, R=1, D=2, T=3.
  return bit ? static_cast<unsigned char>(1U << 1U)
             : static_cast<unsigned char>(1U << 0U);
}

__device__ __forceinline__ unsigned char binary_closure(unsigned int grammar,
                                                        unsigned char left,
                                                        unsigned char right) {
  unsigned int out = 0U;
  if (grammar == 0U) {
    bool a0_l = (left & (1U << 0U)) != 0U;
    bool a1_l = (left & (1U << 1U)) != 0U;
    bool s_l = (left & (1U << 2U)) != 0U;
    bool a0_r = (right & (1U << 0U)) != 0U;
    bool a1_r = (right & (1U << 1U)) != 0U;
    bool r0_r = (right & (1U << 3U)) != 0U;
    bool r1_r = (right & (1U << 4U)) != 0U;
    if ((a0_l && a0_r) || (a1_l && a1_r) || (a0_l && r0_r) ||
        (a1_l && r1_r)) {
      out |= 1U << 2U;
    }
    if (s_l && a0_r) {
      out |= 1U << 3U;
    }
    if (s_l && a1_r) {
      out |= 1U << 4U;
    }
  } else if (grammar == 1U) {
    bool a0_l = (left & (1U << 0U)) != 0U;
    bool s_l = (left & (1U << 2U)) != 0U;
    bool a1_r = (right & (1U << 1U)) != 0U;
    bool r_r = (right & (1U << 3U)) != 0U;
    if ((a0_l && a1_r) || (a0_l && r_r)) {
      out |= 1U << 2U;
    }
    if (s_l && a1_r) {
      out |= 1U << 3U;
    }
  } else {
    bool l_l = (left & (1U << 0U)) != 0U;
    bool d_l = (left & (1U << 2U)) != 0U;
    bool r_r = (right & (1U << 1U)) != 0U;
    bool d_r = (right & (1U << 2U)) != 0U;
    bool t_r = (right & (1U << 3U)) != 0U;
    if ((l_l && r_r) || (l_l && t_r) || (d_l && d_r)) {
      out |= 1U << 2U;
    }
    if (d_l && r_r) {
      out |= 1U << 3U;
    }
  }
  return static_cast<unsigned char>(out);
}

__device__ __forceinline__ unsigned char accept_mask(unsigned int grammar) {
  return grammar == 2U ? static_cast<unsigned char>(1U << 2U)
                       : static_cast<unsigned char>(1U << 2U);
}

__device__ __forceinline__ unsigned short pack_entry(unsigned char mask,
                                                     unsigned char witness) {
  return static_cast<unsigned short>(mask) |
         (static_cast<unsigned short>(witness) << 8U);
}

__device__ __forceinline__ unsigned char entry_mask(unsigned short entry) {
  return static_cast<unsigned char>(entry & 0xffU);
}

__device__ __forceinline__ unsigned char entry_witness(unsigned short entry) {
  return static_cast<unsigned char>((entry >> 8U) & 0xffU);
}

__device__ void compute_chart(unsigned int grammar, unsigned int n,
                              unsigned int word, unsigned short *chart) {
  for (unsigned int len = 1U; len <= n; ++len) {
    unsigned int limit = n - len + 1U;
    for (unsigned int start = 0U; start < limit; ++start) {
      unsigned int idx = chart_index(n, start, len);
      if (len == 1U) {
        unsigned int bit = (word >> start) & 1U;
        unsigned char mask = leaf_mask(grammar, bit);
        unsigned char witness = (mask & accept_mask(grammar)) ? 0U : 255U;
        chart[idx] = pack_entry(mask, witness);
      } else {
        unsigned int mask = 0U;
        unsigned char witness = 255U;
        for (unsigned int split = 1U; split < len; ++split) {
          unsigned char left = entry_mask(chart[chart_index(n, start, split)]);
          unsigned char right =
              entry_mask(chart[chart_index(n, start + split, len - split)]);
          unsigned char produced = binary_closure(grammar, left, right);
          if (witness == 255U && (produced & accept_mask(grammar))) {
            witness = static_cast<unsigned char>(split);
          }
          mask |= produced;
        }
        chart[idx] = pack_entry(static_cast<unsigned char>(mask), witness);
      }
    }
  }
}

__global__ void materialize_chart_kernel(unsigned int n, unsigned long long word_count,
                                         unsigned int chart_cells,
                                         unsigned short *charts) {
  unsigned short local[kMaxCells];
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;
  for (unsigned long long word64 = tid; word64 < word_count; word64 += stride) {
    unsigned int word = static_cast<unsigned int>(word64);
    for (unsigned int grammar = 0U; grammar < kGrammars; ++grammar) {
      compute_chart(grammar, n, word, local);
      unsigned long long base =
          (static_cast<unsigned long long>(grammar) * word_count + word64) *
          chart_cells;
      for (unsigned int i = 0U; i < chart_cells; ++i) {
        charts[base + i] = local[i];
      }
    }
  }
}

__global__ void scan_edges_kernel(unsigned int n, unsigned long long word_count,
                                  unsigned int chart_cells,
                                  const unsigned short *charts,
                                  BlockStats *stats) {
  __shared__ unsigned long long s_edges;
  __shared__ unsigned long long s_root[kGrammars];
  __shared__ unsigned long long s_hist[kGrammars][kBins];
  __shared__ unsigned long long s_witness_hist[kGrammars][kBins];
  __shared__ unsigned long long s_checksum[kGrammars];
  __shared__ unsigned long long s_witness_checksum[kGrammars];

  for (unsigned int idx = threadIdx.x; idx < kGrammars * kBins; idx += blockDim.x) {
    s_hist[idx / kBins][idx % kBins] = 0ULL;
    s_witness_hist[idx / kBins][idx % kBins] = 0ULL;
  }
  if (threadIdx.x == 0U) {
    s_edges = 0ULL;
    for (unsigned int g = 0U; g < kGrammars; ++g) {
      s_root[g] = 0ULL;
      s_checksum[g] = 0ULL;
      s_witness_checksum[g] = 0ULL;
    }
  }
  __syncthreads();

  unsigned long long edge_total = word_count * static_cast<unsigned long long>(n);
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;
  unsigned int root_idx = chart_cells - 1U;

  for (unsigned long long edge = tid; edge < edge_total; edge += stride) {
    unsigned int pos = static_cast<unsigned int>(edge % n);
    unsigned int word = static_cast<unsigned int>(edge / n);
    unsigned int other = word ^ (1U << pos);
    atomicAdd(&s_edges, 1ULL);

    for (unsigned int grammar = 0U; grammar < kGrammars; ++grammar) {
      unsigned long long base_a =
          (static_cast<unsigned long long>(grammar) * word_count + word) *
          chart_cells;
      unsigned long long base_b =
          (static_cast<unsigned long long>(grammar) * word_count + other) *
          chart_cells;
      unsigned int changed = 0U;
      unsigned int witness_changed = 0U;
      for (unsigned int i = 0U; i < chart_cells; ++i) {
        unsigned short a = charts[base_a + i];
        unsigned short b = charts[base_b + i];
        changed += entry_mask(a) != entry_mask(b) ? 1U : 0U;
        witness_changed += entry_witness(a) != entry_witness(b) ? 1U : 0U;
      }
      bool root_a =
          (entry_mask(charts[base_a + root_idx]) & accept_mask(grammar)) != 0U;
      bool root_b =
          (entry_mask(charts[base_b + root_idx]) & accept_mask(grammar)) != 0U;
      if (root_a != root_b) {
        atomicAdd(&s_root[grammar], 1ULL);
      }
      unsigned int bin = changed < kBins ? changed : kBins - 1U;
      unsigned int witness_bin =
          witness_changed < kBins ? witness_changed : kBins - 1U;
      atomicAdd(&s_hist[grammar][bin], 1ULL);
      atomicAdd(&s_witness_hist[grammar][witness_bin], 1ULL);
      unsigned long long payload =
          (static_cast<unsigned long long>(grammar) << 56) ^
          (static_cast<unsigned long long>(changed) << 32) ^
          edge ^
          (root_a ? 0x517cc1b727220a95ULL : 0ULL) ^
          (root_b ? 0x6a09e667f3bcc909ULL : 0ULL);
      atomicXor(&s_checksum[grammar], mix64(payload));
      unsigned long long witness_payload =
          payload ^ (static_cast<unsigned long long>(witness_changed) << 40) ^
          0x243f6a8885a308d3ULL;
      atomicXor(&s_witness_checksum[grammar], mix64(witness_payload));
    }
  }
  __syncthreads();

  if (threadIdx.x == 0U) {
    BlockStats &out = stats[blockIdx.x];
    out.edge_count = s_edges;
    for (unsigned int g = 0U; g < kGrammars; ++g) {
      out.root_flips[g] = s_root[g];
      out.checksum[g] = s_checksum[g];
      out.witness_checksum[g] = s_witness_checksum[g];
      for (unsigned int b = 0U; b < kBins; ++b) {
        out.hist[g][b] = s_hist[g][b];
        out.witness_hist[g][b] = s_witness_hist[g][b];
      }
    }
  }
}

static std::string json_escape(const std::string &s) {
  std::ostringstream out;
  for (char c : s) {
    if (c == '\\' || c == '"') {
      out << '\\' << c;
    } else {
      out << c;
    }
  }
  return out.str();
}

static std::string hex64(unsigned long long x) {
  std::ostringstream out;
  out << "0x" << std::hex << std::setw(16) << std::setfill('0') << x;
  return out.str();
}

static void write_hist(std::ostream &out, const std::vector<unsigned long long> &hist,
                       const std::string &indent) {
  out << "{";
  bool first = true;
  for (unsigned int i = 0U; i < hist.size(); ++i) {
    if (hist[i] == 0ULL) {
      continue;
    }
    if (!first) {
      out << ",";
    }
    out << "\n" << indent << "  \"" << i << "\": " << hist[i];
    first = false;
  }
  if (!first) {
    out << "\n" << indent;
  }
  out << "}";
}

int main(int argc, char **argv) {
  unsigned int n = argc > 1 ? static_cast<unsigned int>(std::stoul(argv[1])) : 24U;
  std::string out_path = argc > 2 ? argv[2] : "certificates/cfg_chart_n24.json";
  if (n == 0U || n > kMaxN || n >= 32U) {
    std::cerr << "n must be in [1," << kMaxN << "] and below 32" << std::endl;
    return 1;
  }

  unsigned long long word_count = 1ULL << n;
  unsigned int chart_cells = n * (n + 1U) / 2U;
  unsigned long long chart_bytes =
      word_count * static_cast<unsigned long long>(chart_cells) * kGrammars *
      sizeof(unsigned short);
  unsigned long long directed_edges = word_count * static_cast<unsigned long long>(n);

  int device = 0;
  CUDA_CHECK(cudaSetDevice(device));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, device));
  size_t free_before = 0;
  size_t total_before = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_before, &total_before));

  std::cerr << "cfg_chart_movement n=" << n << " words=" << word_count
            << " chart_cells=" << chart_cells << " chart_bytes=" << chart_bytes
            << " free_before=" << free_before << std::endl;

  unsigned short *charts = nullptr;
  CUDA_CHECK(cudaMalloc(&charts, static_cast<size_t>(chart_bytes)));
  BlockStats *d_stats = nullptr;
  CUDA_CHECK(cudaMalloc(&d_stats, sizeof(BlockStats) * kBlocks));
  CUDA_CHECK(cudaMemset(d_stats, 0, sizeof(BlockStats) * kBlocks));

  cudaEvent_t materialize_start, materialize_stop, scan_start, scan_stop;
  CUDA_CHECK(cudaEventCreate(&materialize_start));
  CUDA_CHECK(cudaEventCreate(&materialize_stop));
  CUDA_CHECK(cudaEventCreate(&scan_start));
  CUDA_CHECK(cudaEventCreate(&scan_stop));

  CUDA_CHECK(cudaEventRecord(materialize_start));
  materialize_chart_kernel<<<kBlocks, kThreads>>>(n, word_count, chart_cells, charts);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(materialize_stop));
  CUDA_CHECK(cudaEventSynchronize(materialize_stop));

  CUDA_CHECK(cudaEventRecord(scan_start));
  scan_edges_kernel<<<kBlocks, kThreads>>>(n, word_count, chart_cells, charts, d_stats);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(scan_stop));
  CUDA_CHECK(cudaEventSynchronize(scan_stop));

  float materialize_ms = 0.0f;
  float scan_ms = 0.0f;
  CUDA_CHECK(cudaEventElapsedTime(&materialize_ms, materialize_start, materialize_stop));
  CUDA_CHECK(cudaEventElapsedTime(&scan_ms, scan_start, scan_stop));

  std::vector<BlockStats> h_stats(kBlocks);
  CUDA_CHECK(cudaMemcpy(h_stats.data(), d_stats, sizeof(BlockStats) * kBlocks,
                        cudaMemcpyDeviceToHost));

  unsigned long long total_edges = 0ULL;
  std::vector<unsigned long long> root(kGrammars, 0ULL);
  std::vector<std::vector<unsigned long long>> hist(
      kGrammars, std::vector<unsigned long long>(kBins, 0ULL));
  std::vector<std::vector<unsigned long long>> witness_hist(
      kGrammars, std::vector<unsigned long long>(kBins, 0ULL));
  std::vector<unsigned long long> checksum(kGrammars, 0ULL);
  std::vector<unsigned long long> witness_checksum(kGrammars, 0ULL);
  for (const BlockStats &bs : h_stats) {
    total_edges += bs.edge_count;
    for (unsigned int g = 0U; g < kGrammars; ++g) {
      root[g] += bs.root_flips[g];
      checksum[g] ^= bs.checksum[g];
      witness_checksum[g] ^= bs.witness_checksum[g];
      for (unsigned int b = 0U; b < kBins; ++b) {
        hist[g][b] += bs.hist[g][b];
        witness_hist[g][b] += bs.witness_hist[g][b];
      }
    }
  }

  int driver_version = 0;
  int runtime_version = 0;
  CUDA_CHECK(cudaDriverGetVersion(&driver_version));
  CUDA_CHECK(cudaRuntimeGetVersion(&runtime_version));
  size_t free_after = 0;
  size_t total_after = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_after, &total_after));

  const char *names[kGrammars] = {"palindrome", "zero_power_one_power", "dyck_one_type"};
  const char *descriptions[kGrammars] = {
      "nonempty binary palindromes, CNF-style interval chart",
      "language {0^k 1^k : k>=1}, CNF-style interval chart",
      "one-type Dyck parentheses with concatenation, CNF-style interval chart"};

  std::ofstream out(out_path);
  if (!out) {
    std::cerr << "cannot open output " << out_path << std::endl;
    return 1;
  }
  std::time_t now = std::time(nullptr);
  out << "{\n";
  out << "  \"schema\": \"edit-stable-annotations/cfg-chart-movement-v2\",\n";
  out << "  \"generated_utc\": \"" << std::put_time(std::gmtime(&now), "%FT%TZ") << "\",\n";
  out << "  \"word_length_n\": " << n << ",\n";
  out << "  \"alphabet\": [\"0\", \"1\"],\n";
  out << "  \"word_count\": " << word_count << ",\n";
  out << "  \"directed_substitution_edges\": " << directed_edges << ",\n";
  out << "  \"chart_cells_per_word_per_grammar\": " << chart_cells << ",\n";
  out << "  \"bytes_per_chart_cell\": " << sizeof(unsigned short) << ",\n";
  out << "  \"chart_cell_encoding\": \"low byte: generated nonterminal-set bitmask; high byte: first split witness for the accepting nonterminal, or 255 if absent\",\n";
  out << "  \"grammar_count\": " << kGrammars << ",\n";
  out << "  \"materialized_chart_bytes\": " << chart_bytes << ",\n";
  out << "  \"materialize_kernel_ms\": " << std::fixed << std::setprecision(3)
      << materialize_ms << ",\n";
  out << "  \"scan_kernel_ms\": " << scan_ms << ",\n";
  out << "  \"profiles\": [\n";
  for (unsigned int g = 0U; g < kGrammars; ++g) {
    unsigned long long weighted = 0ULL;
    unsigned long long witness_weighted = 0ULL;
    unsigned int max_bin = 0U;
    unsigned int witness_max_bin = 0U;
    for (unsigned int b = 0U; b < kBins; ++b) {
      weighted += hist[g][b] * static_cast<unsigned long long>(b);
      witness_weighted += witness_hist[g][b] * static_cast<unsigned long long>(b);
      if (hist[g][b] != 0ULL) {
        max_bin = b;
      }
      if (witness_hist[g][b] != 0ULL) {
        witness_max_bin = b;
      }
    }
    double mean = total_edges ? static_cast<double>(weighted) /
                                    static_cast<double>(total_edges)
                              : 0.0;
    double witness_mean =
        total_edges ? static_cast<double>(witness_weighted) /
                          static_cast<double>(total_edges)
                    : 0.0;
    out << "    {\n";
    out << "      \"name\": \"" << names[g] << "\",\n";
    out << "      \"description\": \"" << json_escape(descriptions[g]) << "\",\n";
    out << "      \"accepting_nonterminal_bit\": 2,\n";
    out << "      \"root_membership_flips\": " << root[g] << ",\n";
    out << "      \"max_changed_chart_cells\": " << max_bin << ",\n";
    out << "      \"mean_changed_chart_cells\": " << std::setprecision(6) << mean << ",\n";
    out << "      \"max_changed_accepting_split_witnesses\": " << witness_max_bin << ",\n";
    out << "      \"mean_changed_accepting_split_witnesses\": " << std::setprecision(6)
        << witness_mean << ",\n";
    out << "      \"changed_chart_cell_histogram\": ";
    write_hist(out, hist[g], "      ");
    out << ",\n";
    out << "      \"changed_accepting_split_witness_histogram\": ";
    write_hist(out, witness_hist[g], "      ");
    out << ",\n";
    out << "      \"profile_checksum64_hex\": \"" << hex64(checksum[g]) << "\",\n";
    out << "      \"witness_checksum64_hex\": \"" << hex64(witness_checksum[g]) << "\"\n";
    out << "    }" << (g + 1U == kGrammars ? "\n" : ",\n");
  }
  out << "  ],\n";
  out << "  \"environment\": {\n";
  out << "    \"gpu_name\": \"" << json_escape(prop.name) << "\",\n";
  out << "    \"compute_capability\": \"" << prop.major << "." << prop.minor << "\",\n";
  out << "    \"cuda_driver_version\": " << driver_version << ",\n";
  out << "    \"cuda_runtime_version\": " << runtime_version << ",\n";
  out << "    \"global_memory_bytes\": " << prop.totalGlobalMem << ",\n";
  out << "    \"free_memory_before_bytes\": " << free_before << ",\n";
  out << "    \"free_memory_after_bytes\": " << free_after << ",\n";
  out << "    \"stats_blocks\": " << kBlocks << ",\n";
  out << "    \"threads_per_block\": " << kThreads << "\n";
  out << "  },\n";
  out << "  \"interpretation\": \"Exact finite CKY-style interval chart movement under one-bit substitutions; this measures nonterminal-set relabeling for fixed grammars, not optimal context-free certification.\"\n";
  out << "}\n";
  out.close();

  std::cerr << "materialize_ms=" << materialize_ms << " scan_ms=" << scan_ms
            << " total_edges=" << total_edges << std::endl;

  CUDA_CHECK(cudaFree(charts));
  CUDA_CHECK(cudaFree(d_stats));
  return 0;
}


==> anc/gpu/src/deterministic_path_template_search.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <ctime>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t err__ = (call);                                                \
    if (err__ != cudaSuccess) {                                                \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(err__) << std::endl;                    \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

static constexpr int kBins = 128;
static constexpr int kThreads = 256;
static constexpr int kBlocks = 8192;

struct CandidateStats {
  unsigned long long exact_count;
  unsigned long long min_worst;
  unsigned long long hist[kBins];
  unsigned long long checksum;
};

enum class TargetLanguage {
  Parity,
  Mod3
};

__device__ __host__ __forceinline__ unsigned long long mix64(unsigned long long x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

__device__ __host__ __forceinline__ unsigned int pow_u(unsigned int base,
                                                       unsigned int exp) {
  unsigned int out = 1;
  for (unsigned int i = 0; i < exp; ++i) {
    out *= base;
  }
  return out;
}

__device__ __host__ __forceinline__ unsigned int transition_digit(
    unsigned long long trans_code, unsigned int q, unsigned int bit,
    unsigned int state) {
  unsigned int idx = bit * q + state;
  for (unsigned int i = 0; i < idx; ++i) {
    trans_code /= q;
  }
  return static_cast<unsigned int>(trans_code % q);
}

__device__ __host__ __forceinline__ unsigned int final_state(
    unsigned long long candidate, unsigned int q, unsigned int n,
    unsigned int word) {
  unsigned int final_mask_bits = 1U << q;
  candidate /= final_mask_bits;
  unsigned int init = static_cast<unsigned int>(candidate % q);
  unsigned long long trans_code = candidate / q;
  unsigned int st = init;
  for (unsigned int i = 0; i < n; ++i) {
    unsigned int bit = (word >> i) & 1U;
    st = transition_digit(trans_code, q, bit, st);
  }
  return st;
}

__device__ __host__ __forceinline__ bool accepts_candidate(
    unsigned long long candidate, unsigned int q, unsigned int state) {
  unsigned int final_mask = static_cast<unsigned int>(candidate & ((1U << q) - 1U));
  return ((final_mask >> state) & 1U) != 0U;
}

__device__ __host__ __forceinline__ unsigned int pop_parity(unsigned int x) {
  x ^= x >> 16;
  x ^= x >> 8;
  x ^= x >> 4;
  x &= 0xfU;
  return (0x6996U >> x) & 1U;
}

__device__ __host__ __forceinline__ bool target_accepts(TargetLanguage target,
                                                        unsigned int word) {
  unsigned int ones = 0;
  unsigned int tmp = word;
  while (tmp) {
    ones += tmp & 1U;
    tmp >>= 1U;
  }
  if (target == TargetLanguage::Mod3) {
    return (ones % 3U) == 0U;
  }
  return (ones & 1U) == 0U;
}

__global__ void materialize_length_n_kernel(unsigned int q, unsigned int n,
                                            unsigned long long candidate_count,
                                            unsigned char *table) {
  unsigned long long word_count = 1ULL << n;
  unsigned long long total = candidate_count * word_count;
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;
  for (unsigned long long idx = tid; idx < total; idx += stride) {
    unsigned long long cand = idx / word_count;
    unsigned int word = static_cast<unsigned int>(idx - cand * word_count);
    table[idx] = static_cast<unsigned char>(final_state(cand, q, n, word));
  }
}

__device__ unsigned int run_distance(unsigned long long candidate, unsigned int q,
                                     unsigned int n, unsigned int word_a,
                                     unsigned int word_b) {
  unsigned int final_mask_bits = 1U << q;
  unsigned long long tmp = candidate / final_mask_bits;
  unsigned int st_a = static_cast<unsigned int>(tmp % q);
  unsigned int st_b = st_a;
  unsigned long long trans_code = tmp / q;
  unsigned int dist = 0; // initial cells are equal
  for (unsigned int i = 0; i < n; ++i) {
    unsigned int bit_a = (word_a >> i) & 1U;
    unsigned int bit_b = (word_b >> i) & 1U;
    st_a = transition_digit(trans_code, q, bit_a, st_a);
    st_b = transition_digit(trans_code, q, bit_b, st_b);
    if (st_a != st_b) {
      ++dist;
    }
  }
  return dist;
}

__global__ void evaluate_kernel(unsigned int q, unsigned int n,
                                unsigned long long candidate_count,
                                const unsigned char *table,
                                TargetLanguage target,
                                CandidateStats *stats) {
  __shared__ unsigned long long s_exact;
  __shared__ unsigned long long s_min;
  __shared__ unsigned long long s_hist[kBins];
  __shared__ unsigned long long s_checksum;
  if (threadIdx.x == 0) {
    s_exact = 0;
    s_min = 0xffffffffffffffffULL;
    s_checksum = 0;
  }
  for (int b = threadIdx.x; b < kBins; b += blockDim.x) {
    s_hist[b] = 0;
  }
  __syncthreads();

  unsigned long long word_count = 1ULL << n;
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;

  unsigned long long local_exact = 0;
  unsigned long long local_min = 0xffffffffffffffffULL;
  unsigned long long local_hist[kBins] = {};
  unsigned long long local_checksum = 0;

  for (unsigned long long cand = tid; cand < candidate_count; cand += stride) {
    bool exact = true;
    for (unsigned int len = 0; exact && len < n; ++len) {
      unsigned int wc = 1U << len;
      for (unsigned int word = 0; word < wc; ++word) {
        unsigned int st = final_state(cand, q, len, word);
        bool acc = accepts_candidate(cand, q, st);
        bool expected = target_accepts(target, word);
        if (acc != expected) {
          exact = false;
          break;
        }
      }
    }
    if (exact) {
      unsigned long long base = cand * word_count;
      for (unsigned int word = 0; word < word_count; ++word) {
        unsigned int st = table[base + word];
        bool acc = accepts_candidate(cand, q, st);
        bool expected = target_accepts(target, word);
        if (acc != expected) {
          exact = false;
          break;
        }
      }
    }
    if (!exact) {
      continue;
    }

    unsigned int worst = 0;
    for (unsigned int word = 0; word < word_count; ++word) {
      for (unsigned int pos = 0; pos < n; ++pos) {
        unsigned int other = word ^ (1U << pos);
        unsigned int dist = run_distance(cand, q, n, word, other);
        if (dist > worst) {
          worst = dist;
        }
      }
    }
    ++local_exact;
    local_min = min(local_min, static_cast<unsigned long long>(worst));
    if (worst < kBins) {
      ++local_hist[worst];
    }
    local_checksum ^= mix64(cand ^ (static_cast<unsigned long long>(worst) << 48));
  }

  atomicAdd(&s_exact, local_exact);
  atomicMin(&s_min, local_min);
  atomicXor(&s_checksum, local_checksum);
  for (int b = 0; b < kBins; ++b) {
    if (local_hist[b]) {
      atomicAdd(&s_hist[b], local_hist[b]);
    }
  }
  __syncthreads();

  if (threadIdx.x == 0) {
    CandidateStats out{};
    out.exact_count = s_exact;
    out.min_worst = s_min;
    out.checksum = s_checksum;
    for (int b = 0; b < kBins; ++b) {
      out.hist[b] = s_hist[b];
    }
    stats[blockIdx.x] = out;
  }
}

static std::string now_utc() {
  auto now = std::chrono::system_clock::now();
  std::time_t t = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&t, &tm);
  std::ostringstream os;
  os << std::put_time(&tm, "%Y-%m-%dT%H:%M:%SZ");
  return os.str();
}

static TargetLanguage parse_target(const std::string &name) {
  if (name == "mod3") {
    return TargetLanguage::Mod3;
  }
  if (name == "parity" || name == "mod2") {
    return TargetLanguage::Parity;
  }
  std::cerr << "unknown target language: " << name
            << " (supported: parity, mod3)" << std::endl;
  std::exit(1);
}

int main(int argc, char **argv) {
  unsigned int q = argc > 1 ? static_cast<unsigned int>(std::strtoul(argv[1], nullptr, 10)) : 4U;
  unsigned int n = argc > 2 ? static_cast<unsigned int>(std::strtoul(argv[2], nullptr, 10)) : 13U;
  std::string out_path = argc > 3 ? argv[3] : "deterministic_path_q4_n13.json";
  std::string target_name = argc > 4 ? argv[4] : "parity";
  TargetLanguage target = parse_target(target_name);
  if (q < 2 || q > 6 || n > 20) {
    std::cerr << "supported ranges: 2 <= q <= 6, n <= 20" << std::endl;
    return 1;
  }

  unsigned long long trans_count = pow_u(q, 2U * q);
  unsigned long long candidate_count = trans_count * q * (1ULL << q);
  unsigned long long word_count = 1ULL << n;
  unsigned long long table_bytes = candidate_count * word_count;

  CUDA_CHECK(cudaSetDevice(0));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, 0));
  size_t free_before = 0, total_memory = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_before, &total_memory));
  if (table_bytes + (512ULL << 20) > static_cast<unsigned long long>(free_before)) {
    std::cerr << "table does not fit in available VRAM; reduce q or n" << std::endl;
    return 2;
  }

  unsigned char *table = nullptr;
  CUDA_CHECK(cudaMalloc(&table, table_bytes));
  CandidateStats *d_stats = nullptr;
  CUDA_CHECK(cudaMalloc(&d_stats, sizeof(CandidateStats) * kBlocks));
  std::vector<CandidateStats> h_stats(kBlocks);

  cudaEvent_t start, mid, stop;
  CUDA_CHECK(cudaEventCreate(&start));
  CUDA_CHECK(cudaEventCreate(&mid));
  CUDA_CHECK(cudaEventCreate(&stop));
  CUDA_CHECK(cudaEventRecord(start));
  materialize_length_n_kernel<<<kBlocks, kThreads>>>(q, n, candidate_count, table);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(mid));
  CUDA_CHECK(cudaEventSynchronize(mid));
  evaluate_kernel<<<kBlocks, kThreads>>>(q, n, candidate_count, table, target, d_stats);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(stop));
  CUDA_CHECK(cudaEventSynchronize(stop));
  float materialize_ms = 0.0f, evaluate_ms = 0.0f;
  CUDA_CHECK(cudaEventElapsedTime(&materialize_ms, start, mid));
  CUDA_CHECK(cudaEventElapsedTime(&evaluate_ms, mid, stop));

  CUDA_CHECK(cudaMemcpy(h_stats.data(), d_stats, sizeof(CandidateStats) * kBlocks,
                        cudaMemcpyDeviceToHost));
  unsigned long long exact_count = 0;
  unsigned long long min_worst = 0xffffffffffffffffULL;
  unsigned long long hist[kBins] = {};
  unsigned long long checksum = 0;
  for (size_t i = 0; i < h_stats.size(); ++i) {
    exact_count += h_stats[i].exact_count;
    min_worst = std::min(min_worst, h_stats[i].min_worst);
    checksum ^= mix64(h_stats[i].checksum + static_cast<unsigned long long>(i));
    for (int b = 0; b < kBins; ++b) {
      hist[b] += h_stats[i].hist[b];
    }
  }

  size_t free_after = 0, total_after = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_after, &total_after));

  std::ofstream os(out_path);
  os << "{\n";
  os << "  \"schema\": \"edit-stable-annotation-atlas/deterministic-path-template-v1\",\n";
  os << "  \"generated_utc\": \"" << now_utc() << "\",\n";
  os << "  \"device\": \"" << prop.name << "\",\n";
  os << "  \"target_language\": \"" << target_name << "\",\n";
  os << "  \"q_states\": " << q << ",\n";
  os << "  \"word_length_n\": " << n << ",\n";
  os << "  \"candidate_templates\": " << candidate_count << ",\n";
  os << "  \"word_count_length_n\": " << word_count << ",\n";
  os << "  \"materialized_final_state_table_bytes\": " << table_bytes << ",\n";
  os << "  \"free_memory_before_bytes\": " << static_cast<unsigned long long>(free_before) << ",\n";
  os << "  \"free_memory_after_bytes\": " << static_cast<unsigned long long>(free_after) << ",\n";
  os << "  \"materialize_kernel_ms\": " << std::fixed << std::setprecision(3) << materialize_ms << ",\n";
  os << "  \"evaluate_kernel_ms\": " << std::fixed << std::setprecision(3) << evaluate_ms << ",\n";
  os << "  \"exact_target_templates_up_to_n\": " << exact_count << ",\n";
  os << "  \"minimum_worst_case_edit_distance_at_n\": " << min_worst << ",\n";
  os << "  \"worst_case_edit_distance_histogram\": {";
  bool first = true;
  for (int b = 0; b < kBins; ++b) {
    if (!hist[b]) {
      continue;
    }
    if (!first) {
      os << ", ";
    }
    first = false;
    os << "\"" << b << "\": " << hist[b];
  }
  os << "},\n";
  os << "  \"checksum64_hex\": \"0x" << std::hex << std::setw(16)
     << std::setfill('0') << checksum << std::dec << std::setfill(' ') << "\",\n";
  os << "  \"interpretation\": \"Exhaustive finite search over deterministic path-local schemes with q labels/states. Exact templates recognising the target language up to length n all have the reported worst-case Hamming movement for their unique local run annotations.\"\n";
  os << "}\n";
  os.close();

  CUDA_CHECK(cudaFree(d_stats));
  CUDA_CHECK(cudaFree(table));
  CUDA_CHECK(cudaEventDestroy(start));
  CUDA_CHECK(cudaEventDestroy(mid));
  CUDA_CHECK(cudaEventDestroy(stop));
  std::cout << "wrote " << out_path << "\n";
  std::cout << "candidate_templates " << candidate_count << "\n";
  std::cout << "materialized_final_state_table_bytes " << table_bytes << "\n";
  std::cout << "target_language " << target_name << "\n";
  std::cout << "exact_templates_up_to_n " << exact_count << "\n";
  std::cout << "minimum_worst_case_edit_distance_at_n " << min_worst << "\n";
  return 0;
}


==> anc/gpu/src/edge_profile_atlas.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t err__ = (call);                                                \
    if (err__ != cudaSuccess) {                                                \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(err__) << std::endl;                    \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

static constexpr int kLanguages = 6;
static constexpr int kBins = 64;
static constexpr int kThreads = 256;
static constexpr int kBlocks = 8192;

struct BlockStats {
  unsigned long long edge_count;
  unsigned long long root_flips[kLanguages];
  unsigned long long hist[kLanguages][kBins];
  unsigned long long checksum[kLanguages];
};

__constant__ unsigned int d_q[kLanguages];
__constant__ unsigned int d_accept[kLanguages];

__device__ __host__ __forceinline__ unsigned long long mix64(unsigned long long x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

static void build_tables() {
  unsigned int h_q[kLanguages] = {2, 3, 3, 2, 2, 3};
  unsigned int h_accept[kLanguages] = {
      1U << 0,             // parity: even
      1U << 0,             // mod 3: zero
      1U << 2,             // contains 11
      1U << 1,             // contains 1
      1U << 1,             // ends with 1
      (1U << 0) | (1U << 1) // avoids 11
  };
  CUDA_CHECK(cudaMemcpyToSymbol(d_q, h_q, sizeof(h_q)));
  CUDA_CHECK(cudaMemcpyToSymbol(d_accept, h_accept, sizeof(h_accept)));
}

__device__ __forceinline__ unsigned int compose_dev(unsigned int first,
                                                    unsigned int second,
                                                    unsigned int q) {
  unsigned int out = 0;
  for (unsigned int s = 0; s < q; ++s) {
    unsigned int mid = (first >> (4U * s)) & 0xfU;
    unsigned int dst = (second >> (4U * mid)) & 0xfU;
    out |= dst << (4U * s);
  }
  return out;
}

__device__ __forceinline__ unsigned int letter_dev(int lang, int bit) {
  unsigned int out = 0;
  switch (lang) {
  case 0: // parity of 1s, accept even
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 0U : 1U) << 4U;
    break;
  case 1: // count of 1s modulo 3, accept 0
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 2U : 1U) << 4U;
    out |= (bit ? 0U : 2U) << 8U;
    break;
  case 2: // contains 11
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 2U : 0U) << 4U;
    out |= 2U << 8U;
    break;
  case 3: // contains 1
    out |= (bit ? 1U : 0U) << 0U;
    out |= 1U << 4U;
    break;
  case 4: // ends with 1
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 1U : 0U) << 4U;
    break;
  default: // avoids 11
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 2U : 0U) << 4U;
    out |= 2U << 8U;
    break;
  }
  return out;
}

__device__ __forceinline__ unsigned int interval_transform(unsigned long long word,
                                                           unsigned int start,
                                                           unsigned int len,
                                                           int flip_pos,
                                                           int lang) {
  unsigned int q = d_q[lang];
  unsigned int out = 0;
  for (unsigned int s = 0; s < q; ++s) {
    out |= s << (4U * s);
  }
  for (unsigned int offset = 0; offset < len; ++offset) {
    unsigned int absolute = start + offset;
    int bit = static_cast<int>((word >> absolute) & 1ULL);
    if (flip_pos == static_cast<int>(absolute)) {
      bit ^= 1;
    }
    out = compose_dev(out, letter_dev(lang, bit), q);
  }
  return out;
}

__device__ __forceinline__ bool accepts(unsigned int t, int lang) {
  unsigned int state = t & 0xfU; // image of start state 0
  return ((d_accept[lang] >> state) & 1U) != 0U;
}

__global__ void atlas_kernel(unsigned int n, unsigned long long word_count,
                             BlockStats *stats) {
  __shared__ unsigned long long s_hist[kLanguages][kBins];
  __shared__ unsigned long long s_root[kLanguages];
  __shared__ unsigned long long s_sum[kLanguages];

  for (int lang = 0; lang < kLanguages; ++lang) {
    for (int b = threadIdx.x; b < kBins; b += blockDim.x) {
      s_hist[lang][b] = 0;
    }
    if (threadIdx.x == 0) {
      s_root[lang] = 0;
      s_sum[lang] = 0;
    }
  }
  __syncthreads();

  unsigned long long local_hist[kLanguages][kBins] = {};
  unsigned long long local_root[kLanguages] = {};
  unsigned long long local_sum[kLanguages] = {};

  const unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;

  for (unsigned long long word = tid; word < word_count; word += stride) {
    for (unsigned int pos = 0; pos < n; ++pos) {
      for (int lang = 0; lang < kLanguages; ++lang) {
        unsigned int changed = 0;
        unsigned int start = 0;
        unsigned int len = n;
        while (true) {
          unsigned int before = interval_transform(word, start, len, -1, lang);
          unsigned int after = interval_transform(word, start, len,
                                                  static_cast<int>(pos), lang);
          if (before != after) {
            ++changed;
          }
          if (len == 1) {
            break;
          }
          unsigned int left = len / 2U;
          if (pos < start + left) {
            len = left;
          } else {
            start += left;
            len -= left;
          }
        }
        unsigned int root_before = interval_transform(word, 0, n, -1, lang);
        unsigned int root_after =
            interval_transform(word, 0, n, static_cast<int>(pos), lang);
        if (accepts(root_before, lang) != accepts(root_after, lang)) {
          ++local_root[lang];
        }
        if (changed < kBins) {
          ++local_hist[lang][changed];
        }
        local_sum[lang] ^= mix64((static_cast<unsigned long long>(lang) << 56) ^
                                 (word * 1315423911ULL) ^
                                 (static_cast<unsigned long long>(pos) << 32) ^
                                 changed);
      }
    }
  }

  for (int lang = 0; lang < kLanguages; ++lang) {
    for (int b = 0; b < kBins; ++b) {
      if (local_hist[lang][b] != 0) {
        atomicAdd(&s_hist[lang][b], local_hist[lang][b]);
      }
    }
    atomicAdd(&s_root[lang], local_root[lang]);
    atomicXor(&s_sum[lang], local_sum[lang]);
  }
  __syncthreads();

  if (threadIdx.x == 0) {
    BlockStats out{};
    unsigned long long first = static_cast<unsigned long long>(blockIdx.x) * blockDim.x;
    unsigned long long block_edges = 0;
    for (unsigned long long word = first; word < word_count; word += stride) {
      unsigned long long batch = word_count - word;
      block_edges += (batch < static_cast<unsigned long long>(blockDim.x)
                          ? batch
                          : static_cast<unsigned long long>(blockDim.x)) *
                     static_cast<unsigned long long>(n);
    }
    out.edge_count = block_edges;
    for (int lang = 0; lang < kLanguages; ++lang) {
      out.root_flips[lang] = s_root[lang];
      out.checksum[lang] = s_sum[lang];
      for (int b = 0; b < kBins; ++b) {
        out.hist[lang][b] = s_hist[lang][b];
      }
    }
    stats[blockIdx.x] = out;
  }
}

static std::string now_utc() {
  auto now = std::chrono::system_clock::now();
  std::time_t t = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&t, &tm);
  std::ostringstream os;
  os << std::put_time(&tm, "%Y-%m-%dT%H:%M:%SZ");
  return os.str();
}

int main(int argc, char **argv) {
  unsigned int n = argc > 1 ? static_cast<unsigned int>(std::strtoul(argv[1], nullptr, 10)) : 27U;
  std::string out_path = argc > 2 ? argv[2] : "gpu_scan_a100.json";
  if (n == 0 || n > 32) {
    std::cerr << "n must be in [1,32]" << std::endl;
    return 1;
  }
  unsigned long long word_count = n == 64 ? 0ULL : (1ULL << n);

  CUDA_CHECK(cudaSetDevice(0));
  build_tables();

  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, 0));
  size_t free_before = 0;
  size_t total_memory = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_before, &total_memory));

  BlockStats *d_stats = nullptr;
  CUDA_CHECK(cudaMalloc(&d_stats, sizeof(BlockStats) * kBlocks));

  cudaEvent_t start, stop;
  CUDA_CHECK(cudaEventCreate(&start));
  CUDA_CHECK(cudaEventCreate(&stop));
  CUDA_CHECK(cudaEventRecord(start));
  atlas_kernel<<<kBlocks, kThreads>>>(n, word_count, d_stats);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(stop));
  CUDA_CHECK(cudaEventSynchronize(stop));
  float ms = 0.0f;
  CUDA_CHECK(cudaEventElapsedTime(&ms, start, stop));

  std::vector<BlockStats> h_stats(kBlocks);
  CUDA_CHECK(cudaMemcpy(h_stats.data(), d_stats, sizeof(BlockStats) * kBlocks,
                        cudaMemcpyDeviceToHost));

  unsigned long long edge_count = 0;
  unsigned long long hist[kLanguages][kBins] = {};
  unsigned long long root_flips[kLanguages] = {};
  unsigned long long checksum[kLanguages] = {};
  for (size_t i = 0; i < h_stats.size(); ++i) {
    edge_count += h_stats[i].edge_count;
    for (int lang = 0; lang < kLanguages; ++lang) {
      root_flips[lang] += h_stats[i].root_flips[lang];
      checksum[lang] ^= mix64(h_stats[i].checksum[lang] + static_cast<unsigned long long>(i));
      for (int b = 0; b < kBins; ++b) {
        hist[lang][b] += h_stats[i].hist[lang][b];
      }
    }
  }

  size_t free_after = 0;
  size_t total_after = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_after, &total_after));

  const char *names[kLanguages] = {
      "parity_even_ones", "mod3_zero_ones", "contains_11",
      "contains_1", "ends_with_1", "avoids_11"};
  const char *classes[kLanguages] = {
      "group", "group", "aperiodic_local_testable", "aperiodic_local_testable",
      "strictly_local_suffix", "strictly_local_forbidden_factor"};

  unsigned long long global = mix64(edge_count);
  for (int lang = 0; lang < kLanguages; ++lang) {
    global ^= mix64(checksum[lang] + root_flips[lang] +
                    (static_cast<unsigned long long>(lang) << 48));
  }

  std::ofstream os(out_path);
  os << "{\n";
  os << "  \"generated_utc\": \"" << now_utc() << "\",\n";
  os << "  \"device\": \"" << prop.name << "\",\n";
  os << "  \"compute_capability\": \"" << prop.major << "." << prop.minor << "\",\n";
  os << "  \"global_memory_bytes\": " << static_cast<unsigned long long>(total_memory) << ",\n";
  os << "  \"free_memory_before_bytes\": " << static_cast<unsigned long long>(free_before) << ",\n";
  os << "  \"free_memory_after_bytes\": " << static_cast<unsigned long long>(free_after) << ",\n";
  os << "  \"word_length_n\": " << n << ",\n";
  os << "  \"word_count\": " << word_count << ",\n";
  os << "  \"directed_substitution_edges\": " << edge_count << ",\n";
  os << "  \"kernel_ms\": " << std::fixed << std::setprecision(3) << ms << ",\n";
  os << "  \"profiles\": [\n";
  for (int lang = 0; lang < kLanguages; ++lang) {
    os << "    {\n";
    os << "      \"name\": \"" << names[lang] << "\",\n";
    os << "      \"class_hint\": \"" << classes[lang] << "\",\n";
    os << "      \"root_membership_flips\": " << root_flips[lang] << ",\n";
    os << "      \"changed_label_histogram\": {";
    bool first = true;
    unsigned long long total = 0;
    unsigned long long weighted = 0;
    unsigned long long min_bin = 0;
    unsigned long long max_bin = 0;
    bool saw = false;
    for (int b = 0; b < kBins; ++b) {
      if (hist[lang][b] == 0) {
        continue;
      }
      if (!first) {
        os << ", ";
      }
      first = false;
      os << "\"" << b << "\": " << hist[lang][b];
      total += hist[lang][b];
      weighted += static_cast<unsigned long long>(b) * hist[lang][b];
      if (!saw) {
        min_bin = b;
        saw = true;
      }
      max_bin = b;
    }
    os << "},\n";
    os << "      \"min_changed_labels\": " << min_bin << ",\n";
    os << "      \"max_changed_labels\": " << max_bin << ",\n";
    os << "      \"mean_changed_labels\": "
       << std::setprecision(9)
       << (static_cast<long double>(weighted) / static_cast<long double>(total)) << ",\n";
    os << "      \"profile_checksum64_hex\": \"0x" << std::hex << std::setw(16)
       << std::setfill('0') << checksum[lang] << std::dec << std::setfill(' ') << "\"\n";
    os << "    }" << (lang + 1 == kLanguages ? "\n" : ",\n");
  }
  os << "  ],\n";
  os << "  \"global_digest64_hex\": \"0x" << std::hex << std::setw(16)
     << std::setfill('0') << global << std::dec << std::setfill(' ') << "\",\n";
  os << "  \"compression_note\": \"This certificate stores exact aggregate profiles for all scanned substitution edges; raw per-edge rows are intentionally omitted because the histograms are the finite-obstruction data used by the manuscript.\"\n";
  os << "}\n";
  os.close();

  CUDA_CHECK(cudaEventDestroy(start));
  CUDA_CHECK(cudaEventDestroy(stop));
  CUDA_CHECK(cudaFree(d_stats));
  std::cout << "wrote " << out_path << "\n";
  std::cout << "word_length_n " << n << "\n";
  std::cout << "directed_substitution_edges " << edge_count << "\n";
  std::cout << "kernel_ms " << ms << "\n";
  return 0;
}


==> anc/gpu/src/group_prefix_run_movement.cu <==
#include <cuda_runtime.h>

#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <ctime>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t err__ = (call);                                                \
    if (err__ != cudaSuccess) {                                                \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(err__) << std::endl;                    \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

static constexpr int kThreads = 256;
static constexpr int kBlocks = 8192;
static constexpr int kMaxBins = 64;

struct GroupStats {
  unsigned long long edges;
  unsigned long long total_movement;
  unsigned long long max_movement;
  unsigned long long hist[kMaxBins];
  unsigned long long checksum;
};

__device__ __host__ __forceinline__ unsigned long long mix64(unsigned long long x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

__device__ __host__ __forceinline__ unsigned char s3_mul(unsigned char a,
                                                         unsigned char b) {
  // Elements are encoded as permutations of {0,1,2}:
  // 0=012, 1=021, 2=102, 3=120, 4=201, 5=210.
  static const unsigned char perms[6][3] = {
      {0, 1, 2}, {0, 2, 1}, {1, 0, 2},
      {1, 2, 0}, {2, 0, 1}, {2, 1, 0}};
  unsigned char c0 = perms[a][perms[b][0]];
  unsigned char c1 = perms[a][perms[b][1]];
  unsigned char c2 = perms[a][perms[b][2]];
  for (unsigned char k = 0; k < 6; ++k) {
    if (perms[k][0] == c0 && perms[k][1] == c1 && perms[k][2] == c2) {
      return k;
    }
  }
  return 0;
}

__global__ void materialize_prefix_kernel(unsigned int n, unsigned long long word_count,
                                          unsigned char *z3, unsigned char *s3) {
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;
  unsigned long long cells = static_cast<unsigned long long>(n) + 1ULL;
  for (unsigned long long word = tid; word < word_count; word += stride) {
    unsigned long long base = word * cells;
    unsigned char z = 0;
    unsigned char g = 0;
    z3[base] = z;
    s3[base] = g;
    for (unsigned int i = 0; i < n; ++i) {
      unsigned int bit = (word >> i) & 1ULL;
      z = static_cast<unsigned char>((z + bit) % 3U);
      // bit 0 is transposition (01), bit 1 is cycle (012).
      unsigned char gen = bit ? 3 : 2;
      g = s3_mul(g, gen);
      z3[base + i + 1] = z;
      s3[base + i + 1] = g;
    }
  }
}

__global__ void scan_edges_kernel(unsigned int n, unsigned long long word_count,
                                  const unsigned char *z3, const unsigned char *s3,
                                  GroupStats *z3_stats, GroupStats *s3_stats) {
  __shared__ GroupStats zs;
  __shared__ GroupStats ss;
  if (threadIdx.x == 0) {
    zs = GroupStats{};
    ss = GroupStats{};
  }
  __syncthreads();

  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;
  unsigned long long edge_count = word_count * static_cast<unsigned long long>(n);
  unsigned long long cells = static_cast<unsigned long long>(n) + 1ULL;

  unsigned long long local_edges = 0;
  unsigned long long local_z_total = 0;
  unsigned long long local_s_total = 0;
  unsigned long long local_z_max = 0;
  unsigned long long local_s_max = 0;
  unsigned long long local_z_hist[kMaxBins] = {};
  unsigned long long local_s_hist[kMaxBins] = {};
  unsigned long long local_z_checksum = 0;
  unsigned long long local_s_checksum = 0;

  for (unsigned long long edge = tid; edge < edge_count; edge += stride) {
    unsigned long long word = edge / n;
    unsigned int pos = static_cast<unsigned int>(edge - word * n);
    unsigned long long other = word ^ (1ULL << pos);
    unsigned long long base_a = word * cells;
    unsigned long long base_b = other * cells;
    unsigned int z_move = 0;
    unsigned int s_move = 0;
    for (unsigned int cell = 0; cell <= n; ++cell) {
      z_move += z3[base_a + cell] != z3[base_b + cell];
      s_move += s3[base_a + cell] != s3[base_b + cell];
    }
    ++local_edges;
    local_z_total += z_move;
    local_s_total += s_move;
    if (z_move > local_z_max) local_z_max = z_move;
    if (s_move > local_s_max) local_s_max = s_move;
    if (z_move < kMaxBins) ++local_z_hist[z_move];
    if (s_move < kMaxBins) ++local_s_hist[s_move];
    local_z_checksum ^= mix64(edge ^ (static_cast<unsigned long long>(z_move) << 40));
    local_s_checksum ^= mix64(edge ^ (static_cast<unsigned long long>(s_move) << 40));
  }

  atomicAdd(&zs.edges, local_edges);
  atomicAdd(&ss.edges, local_edges);
  atomicAdd(&zs.total_movement, local_z_total);
  atomicAdd(&ss.total_movement, local_s_total);
  atomicMax(&zs.max_movement, local_z_max);
  atomicMax(&ss.max_movement, local_s_max);
  atomicXor(&zs.checksum, local_z_checksum);
  atomicXor(&ss.checksum, local_s_checksum);
  for (int b = 0; b < kMaxBins; ++b) {
    if (local_z_hist[b]) atomicAdd(&zs.hist[b], local_z_hist[b]);
    if (local_s_hist[b]) atomicAdd(&ss.hist[b], local_s_hist[b]);
  }
  __syncthreads();

  if (threadIdx.x == 0) {
    z3_stats[blockIdx.x] = zs;
    s3_stats[blockIdx.x] = ss;
  }
}

static std::string now_utc() {
  auto now = std::chrono::system_clock::now();
  std::time_t t = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&t, &tm);
  std::ostringstream os;
  os << std::put_time(&tm, "%Y-%m-%dT%H:%M:%SZ");
  return os.str();
}

static void write_hist(std::ofstream &os, const GroupStats &s) {
  os << "{";
  bool first = true;
  for (int i = 0; i < kMaxBins; ++i) {
    if (!s.hist[i]) continue;
    if (!first) os << ", ";
    first = false;
    os << "\"" << i << "\": " << s.hist[i];
  }
  os << "}";
}

int main(int argc, char **argv) {
  unsigned int n = argc > 1 ? static_cast<unsigned int>(std::strtoul(argv[1], nullptr, 10)) : 29U;
  std::string out_path = argc > 2 ? argv[2] : "group_prefix_run_n29.json";
  if (n > 31) {
    std::cerr << "n must be <= 31" << std::endl;
    return 1;
  }

  CUDA_CHECK(cudaSetDevice(0));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, 0));
  unsigned long long word_count = 1ULL << n;
  unsigned long long cells = static_cast<unsigned long long>(n) + 1ULL;
  unsigned long long table_bytes = word_count * cells * 2ULL;
  size_t free_before = 0, total_memory = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_before, &total_memory));
  if (table_bytes + (512ULL << 20) > static_cast<unsigned long long>(free_before)) {
    std::cerr << "prefix tables do not fit in VRAM" << std::endl;
    return 2;
  }

  unsigned char *z3 = nullptr;
  unsigned char *s3 = nullptr;
  CUDA_CHECK(cudaMalloc(&z3, word_count * cells));
  CUDA_CHECK(cudaMalloc(&s3, word_count * cells));
  GroupStats *d_z = nullptr;
  GroupStats *d_s = nullptr;
  CUDA_CHECK(cudaMalloc(&d_z, sizeof(GroupStats) * kBlocks));
  CUDA_CHECK(cudaMalloc(&d_s, sizeof(GroupStats) * kBlocks));
  std::vector<GroupStats> h_z(kBlocks), h_s(kBlocks);

  cudaEvent_t start, mid, stop;
  CUDA_CHECK(cudaEventCreate(&start));
  CUDA_CHECK(cudaEventCreate(&mid));
  CUDA_CHECK(cudaEventCreate(&stop));
  CUDA_CHECK(cudaEventRecord(start));
  materialize_prefix_kernel<<<kBlocks, kThreads>>>(n, word_count, z3, s3);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(mid));
  CUDA_CHECK(cudaEventSynchronize(mid));
  scan_edges_kernel<<<kBlocks, kThreads>>>(n, word_count, z3, s3, d_z, d_s);
  CUDA_CHECK(cudaGetLastError());
  CUDA_CHECK(cudaEventRecord(stop));
  CUDA_CHECK(cudaEventSynchronize(stop));

  float materialize_ms = 0.0f, scan_ms = 0.0f;
  CUDA_CHECK(cudaEventElapsedTime(&materialize_ms, start, mid));
  CUDA_CHECK(cudaEventElapsedTime(&scan_ms, mid, stop));
  CUDA_CHECK(cudaMemcpy(h_z.data(), d_z, sizeof(GroupStats) * kBlocks, cudaMemcpyDeviceToHost));
  CUDA_CHECK(cudaMemcpy(h_s.data(), d_s, sizeof(GroupStats) * kBlocks, cudaMemcpyDeviceToHost));

  GroupStats z{}, s{};
  for (int i = 0; i < kBlocks; ++i) {
    z.edges += h_z[i].edges;
    s.edges += h_s[i].edges;
    z.total_movement += h_z[i].total_movement;
    s.total_movement += h_s[i].total_movement;
    z.max_movement = std::max(z.max_movement, h_z[i].max_movement);
    s.max_movement = std::max(s.max_movement, h_s[i].max_movement);
    z.checksum ^= mix64(h_z[i].checksum + i);
    s.checksum ^= mix64(h_s[i].checksum + i);
    for (int b = 0; b < kMaxBins; ++b) {
      z.hist[b] += h_z[i].hist[b];
      s.hist[b] += h_s[i].hist[b];
    }
  }
  size_t free_after = 0, total_after = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_after, &total_after));

  std::ofstream os(out_path);
  os << "{\n";
  os << "  \"schema\": \"edit-stable-annotation-atlas/group-prefix-run-v1\",\n";
  os << "  \"generated_utc\": \"" << now_utc() << "\",\n";
  os << "  \"device\": \"" << prop.name << "\",\n";
  os << "  \"word_length_n\": " << n << ",\n";
  os << "  \"word_count\": " << word_count << ",\n";
  os << "  \"directed_substitution_edges\": " << (word_count * n) << ",\n";
  os << "  \"materialized_prefix_table_bytes\": " << table_bytes << ",\n";
  os << "  \"free_memory_before_bytes\": " << static_cast<unsigned long long>(free_before) << ",\n";
  os << "  \"free_memory_after_bytes\": " << static_cast<unsigned long long>(free_after) << ",\n";
  os << "  \"materialize_kernel_ms\": " << std::fixed << std::setprecision(3) << materialize_ms << ",\n";
  os << "  \"scan_kernel_ms\": " << std::fixed << std::setprecision(3) << scan_ms << ",\n";
  os << "  \"z3\": {\"generators\": {\"0\": \"0\", \"1\": \"+1 mod 3\"}, \"max_movement\": "
     << z.max_movement << ", \"mean_movement\": " << std::setprecision(6)
     << (static_cast<double>(z.total_movement) / static_cast<double>(z.edges))
     << ", \"histogram\": ";
  write_hist(os, z);
  os << ", \"checksum64_hex\": \"0x" << std::hex << std::setw(16) << std::setfill('0')
     << z.checksum << std::dec << std::setfill(' ') << "\"},\n";
  os << "  \"s3\": {\"generators\": {\"0\": \"transposition (01)\", \"1\": \"cycle (012)\"}, \"max_movement\": "
     << s.max_movement << ", \"mean_movement\": " << std::setprecision(6)
     << (static_cast<double>(s.total_movement) / static_cast<double>(s.edges))
     << ", \"histogram\": ";
  write_hist(os, s);
  os << ", \"checksum64_hex\": \"0x" << std::hex << std::setw(16) << std::setfill('0')
     << s.checksum << std::dec << std::setfill(' ') << "\"},\n";
  os << "  \"interpretation\": \"Canonical prefix-run audit for an abelian group Z/3Z and the non-abelian group S3. This is not an exhaustive arbitrary-template search; it tests the group-cancellation movement mechanism without commutativity.\"\n";
  os << "}\n";
  os.close();

  CUDA_CHECK(cudaFree(d_s));
  CUDA_CHECK(cudaFree(d_z));
  CUDA_CHECK(cudaFree(s3));
  CUDA_CHECK(cudaFree(z3));
  std::cout << "wrote " << out_path << "\n";
  std::cout << "materialized_prefix_table_bytes " << table_bytes << "\n";
  std::cout << "z3_max_movement " << z.max_movement << "\n";
  std::cout << "s3_max_movement " << s.max_movement << "\n";
  return 0;
}


==> anc/gpu/src/materialized_annotation_atlas.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <ctime>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t err__ = (call);                                                \
    if (err__ != cudaSuccess) {                                                \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(err__) << std::endl;                    \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

static constexpr int kLanguages = 6;
static constexpr int kMaxNodes = 64;
static constexpr int kBins = 64;
static constexpr int kThreads = 256;
static constexpr int kBlocks = 8192;

struct NodeInterval {
  unsigned int start;
  unsigned int len;
};

struct BlockStats {
  unsigned long long edge_count;
  unsigned long long root_flips[kLanguages];
  unsigned long long hist[kLanguages][kBins];
  unsigned long long checksum[kLanguages];
};

__constant__ unsigned int d_q[kLanguages];
__constant__ unsigned int d_accept[kLanguages];
__constant__ NodeInterval d_nodes[kMaxNodes];
__constant__ int d_path_index[32][kMaxNodes];
__constant__ int d_path_len[32];

__device__ __host__ __forceinline__ unsigned long long mix64(unsigned long long x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

static void build_tree(unsigned int start, unsigned int len,
                       std::vector<NodeInterval> &nodes,
                       std::vector<std::vector<int>> &paths) {
  int id = static_cast<int>(nodes.size());
  nodes.push_back(NodeInterval{start, len});
  for (unsigned int p = start; p < start + len; ++p) {
    paths[p].push_back(id);
  }
  if (len <= 1) {
    return;
  }
  unsigned int left = len / 2;
  build_tree(start, left, nodes, paths);
  build_tree(start + left, len - left, nodes, paths);
}

static void initialise_constants(unsigned int n, unsigned int &node_count) {
  unsigned int h_q[kLanguages] = {2, 3, 3, 2, 2, 3};
  unsigned int h_accept[kLanguages] = {
      1U << 0, 1U << 0, 1U << 2, 1U << 1, 1U << 1,
      (1U << 0) | (1U << 1)};
  CUDA_CHECK(cudaMemcpyToSymbol(d_q, h_q, sizeof(h_q)));
  CUDA_CHECK(cudaMemcpyToSymbol(d_accept, h_accept, sizeof(h_accept)));

  std::vector<NodeInterval> nodes;
  std::vector<std::vector<int>> paths(n);
  build_tree(0, n, nodes, paths);
  if (nodes.size() > kMaxNodes) {
    std::cerr << "n too large for fixed node buffer" << std::endl;
    std::exit(1);
  }
  node_count = static_cast<unsigned int>(nodes.size());
  NodeInterval h_nodes[kMaxNodes] = {};
  for (size_t i = 0; i < nodes.size(); ++i) {
    h_nodes[i] = nodes[i];
  }
  CUDA_CHECK(cudaMemcpyToSymbol(d_nodes, h_nodes, sizeof(h_nodes)));

  int h_path_index[32][kMaxNodes] = {};
  int h_path_len[32] = {};
  for (unsigned int p = 0; p < n; ++p) {
    h_path_len[p] = static_cast<int>(paths[p].size());
    for (size_t j = 0; j < paths[p].size(); ++j) {
      h_path_index[p][j] = paths[p][j];
    }
  }
  CUDA_CHECK(cudaMemcpyToSymbol(d_path_index, h_path_index, sizeof(h_path_index)));
  CUDA_CHECK(cudaMemcpyToSymbol(d_path_len, h_path_len, sizeof(h_path_len)));
}

__device__ __forceinline__ unsigned int compose_dev(unsigned int first,
                                                    unsigned int second,
                                                    unsigned int q) {
  unsigned int out = 0;
  for (unsigned int s = 0; s < q; ++s) {
    unsigned int mid = (first >> (4U * s)) & 0xfU;
    unsigned int dst = (second >> (4U * mid)) & 0xfU;
    out |= dst << (4U * s);
  }
  return out;
}

__device__ __forceinline__ unsigned int identity_dev(unsigned int q) {
  unsigned int out = 0;
  for (unsigned int s = 0; s < q; ++s) {
    out |= s << (4U * s);
  }
  return out;
}

__device__ __forceinline__ unsigned int letter_dev(int lang, int bit) {
  unsigned int out = 0;
  switch (lang) {
  case 0:
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 0U : 1U) << 4U;
    break;
  case 1:
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 2U : 1U) << 4U;
    out |= (bit ? 0U : 2U) << 8U;
    break;
  case 2:
  case 5:
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 2U : 0U) << 4U;
    out |= 2U << 8U;
    break;
  case 3:
    out |= (bit ? 1U : 0U) << 0U;
    out |= 1U << 4U;
    break;
  default:
    out |= (bit ? 1U : 0U) << 0U;
    out |= (bit ? 1U : 0U) << 4U;
    break;
  }
  return out;
}

__device__ __forceinline__ unsigned int interval_transform(unsigned long long word,
                                                           unsigned int start,
                                                           unsigned int len,
                                                           int flip_pos,
                                                           int lang) {
  unsigned int q = d_q[lang];
  unsigned int out = identity_dev(q);
  for (unsigned int offset = 0; offset < len; ++offset) {
    unsigned int absolute = start + offset;
    int bit = static_cast<int>((word >> absolute) & 1ULL);
    if (flip_pos == static_cast<int>(absolute)) {
      bit ^= 1;
    }
    out = compose_dev(out, letter_dev(lang, bit), q);
  }
  return out;
}

__device__ __forceinline__ bool accepts(unsigned int t, int lang) {
  unsigned int state = t & 0xfU;
  return ((d_accept[lang] >> state) & 1U) != 0U;
}

__device__ __forceinline__ size_t label_index(unsigned long long local_word,
                                              int lang, unsigned int node,
                                              unsigned int node_count) {
  return ((static_cast<size_t>(local_word) * kLanguages + lang) * node_count) +
         node;
}

__global__ void materialize_kernel(unsigned int n, unsigned int node_count,
                                   unsigned long long global_start,
                                   unsigned long long batch_words,
                                   unsigned short *labels) {
  const unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;

  for (unsigned long long local = tid; local < batch_words; local += stride) {
    unsigned long long word = global_start + local;
    for (int lang = 0; lang < kLanguages; ++lang) {
      for (unsigned int node = 0; node < node_count; ++node) {
        NodeInterval iv = d_nodes[node];
        unsigned int t = interval_transform(word, iv.start, iv.len, -1, lang);
        labels[label_index(local, lang, node, node_count)] =
            static_cast<unsigned short>(t);
      }
    }
  }
}

__global__ void scan_materialized_kernel(unsigned int n, unsigned int node_count,
                                         unsigned long long global_start,
                                         unsigned long long batch_words,
                                         const unsigned short *labels,
                                         BlockStats *stats) {
  __shared__ unsigned long long s_hist[kLanguages][kBins];
  __shared__ unsigned long long s_root[kLanguages];
  __shared__ unsigned long long s_sum[kLanguages];

  for (int lang = 0; lang < kLanguages; ++lang) {
    for (int b = threadIdx.x; b < kBins; b += blockDim.x) {
      s_hist[lang][b] = 0;
    }
    if (threadIdx.x == 0) {
      s_root[lang] = 0;
      s_sum[lang] = 0;
    }
  }
  __syncthreads();

  unsigned long long local_hist[kLanguages][kBins] = {};
  unsigned long long local_root[kLanguages] = {};
  unsigned long long local_sum[kLanguages] = {};

  const unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;

  for (unsigned long long local = tid; local < batch_words; local += stride) {
    unsigned long long word = global_start + local;
    for (unsigned int pos = 0; pos < n; ++pos) {
      for (int lang = 0; lang < kLanguages; ++lang) {
        unsigned int changed = 0;
        for (int j = 0; j < d_path_len[pos]; ++j) {
          unsigned int node = static_cast<unsigned int>(d_path_index[pos][j]);
          NodeInterval iv = d_nodes[node];
          unsigned int before = labels[label_index(local, lang, node, node_count)];
          unsigned int after =
              interval_transform(word, iv.start, iv.len, static_cast<int>(pos),
                                 lang);
          if (before != after) {
            ++changed;
          }
        }
        unsigned int root_before = labels[label_index(local, lang, 0, node_count)];
        unsigned int root_after =
            interval_transform(word, 0, n, static_cast<int>(pos), lang);
        if (accepts(root_before, lang) != accepts(root_after, lang)) {
          ++local_root[lang];
        }
        if (changed < kBins) {
          ++local_hist[lang][changed];
        }
        local_sum[lang] ^= mix64((static_cast<unsigned long long>(lang) << 56) ^
                                 (word * 1315423911ULL) ^
                                 (static_cast<unsigned long long>(pos) << 32) ^
                                 changed);
      }
    }
  }

  for (int lang = 0; lang < kLanguages; ++lang) {
    for (int b = 0; b < kBins; ++b) {
      if (local_hist[lang][b] != 0) {
        atomicAdd(&s_hist[lang][b], local_hist[lang][b]);
      }
    }
    atomicAdd(&s_root[lang], local_root[lang]);
    atomicXor(&s_sum[lang], local_sum[lang]);
  }
  __syncthreads();

  if (threadIdx.x == 0) {
    BlockStats out{};
    for (unsigned long long local = blockIdx.x * blockDim.x; local < batch_words;
         local += stride) {
      unsigned long long remaining = batch_words - local;
      out.edge_count +=
          (remaining < static_cast<unsigned long long>(blockDim.x)
               ? remaining
               : static_cast<unsigned long long>(blockDim.x)) *
          static_cast<unsigned long long>(n);
    }
    for (int lang = 0; lang < kLanguages; ++lang) {
      out.root_flips[lang] = s_root[lang];
      out.checksum[lang] = s_sum[lang];
      for (int b = 0; b < kBins; ++b) {
        out.hist[lang][b] = s_hist[lang][b];
      }
    }
    stats[blockIdx.x] = out;
  }
}

static std::string now_utc() {
  auto now = std::chrono::system_clock::now();
  std::time_t t = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&t, &tm);
  std::ostringstream os;
  os << std::put_time(&tm, "%Y-%m-%dT%H:%M:%SZ");
  return os.str();
}

int main(int argc, char **argv) {
  unsigned int n = argc > 1 ? static_cast<unsigned int>(std::strtoul(argv[1], nullptr, 10)) : 29U;
  double target_gib = argc > 2 ? std::atof(argv[2]) : 36.0;
  std::string out_path = argc > 3 ? argv[3] : "materialized_a100.json";
  if (n == 0 || n > 31) {
    std::cerr << "n must be in [1,31]" << std::endl;
    return 1;
  }

  CUDA_CHECK(cudaSetDevice(0));
  unsigned int node_count = 0;
  initialise_constants(n, node_count);

  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, 0));
  size_t free_before = 0;
  size_t total_memory = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_before, &total_memory));

  unsigned long long target_bytes =
      static_cast<unsigned long long>(target_gib * 1024.0 * 1024.0 * 1024.0);
  unsigned long long guard = 512ULL * 1024ULL * 1024ULL;
  if (target_bytes + guard > static_cast<unsigned long long>(free_before)) {
    target_bytes = static_cast<unsigned long long>(free_before) > guard
                       ? static_cast<unsigned long long>(free_before) - guard
                       : static_cast<unsigned long long>(free_before) / 2ULL;
  }

  unsigned long long bytes_per_word =
      static_cast<unsigned long long>(kLanguages) * node_count *
      sizeof(unsigned short);
  unsigned long long batch_words = std::max(1ULL, target_bytes / bytes_per_word);
  unsigned long long word_count = 1ULL << n;
  batch_words = std::min(batch_words, word_count);
  unsigned long long allocation_bytes = batch_words * bytes_per_word;

  unsigned short *labels = nullptr;
  CUDA_CHECK(cudaMalloc(&labels, allocation_bytes));
  BlockStats *d_stats = nullptr;
  CUDA_CHECK(cudaMalloc(&d_stats, sizeof(BlockStats) * kBlocks));
  std::vector<BlockStats> h_stats(kBlocks);

  unsigned long long edge_count = 0;
  unsigned long long hist[kLanguages][kBins] = {};
  unsigned long long root_flips[kLanguages] = {};
  unsigned long long checksum[kLanguages] = {};
  double materialize_ms_total = 0.0;
  double scan_ms_total = 0.0;

  cudaEvent_t start, stop;
  CUDA_CHECK(cudaEventCreate(&start));
  CUDA_CHECK(cudaEventCreate(&stop));

  for (unsigned long long base = 0; base < word_count; base += batch_words) {
    unsigned long long current = std::min(batch_words, word_count - base);
    CUDA_CHECK(cudaEventRecord(start));
    materialize_kernel<<<kBlocks, kThreads>>>(n, node_count, base, current, labels);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaEventRecord(stop));
    CUDA_CHECK(cudaEventSynchronize(stop));
    float ms = 0.0f;
    CUDA_CHECK(cudaEventElapsedTime(&ms, start, stop));
    materialize_ms_total += ms;

    CUDA_CHECK(cudaMemset(d_stats, 0, sizeof(BlockStats) * kBlocks));
    CUDA_CHECK(cudaEventRecord(start));
    scan_materialized_kernel<<<kBlocks, kThreads>>>(n, node_count, base, current,
                                                    labels, d_stats);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaEventRecord(stop));
    CUDA_CHECK(cudaEventSynchronize(stop));
    CUDA_CHECK(cudaEventElapsedTime(&ms, start, stop));
    scan_ms_total += ms;

    CUDA_CHECK(cudaMemcpy(h_stats.data(), d_stats, sizeof(BlockStats) * kBlocks,
                          cudaMemcpyDeviceToHost));
    for (size_t i = 0; i < h_stats.size(); ++i) {
      edge_count += h_stats[i].edge_count;
      for (int lang = 0; lang < kLanguages; ++lang) {
        root_flips[lang] += h_stats[i].root_flips[lang];
        checksum[lang] ^= mix64(h_stats[i].checksum[lang] + base + i);
        for (int b = 0; b < kBins; ++b) {
          hist[lang][b] += h_stats[i].hist[lang][b];
        }
      }
    }
  }

  size_t free_after = 0;
  size_t total_after = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_after, &total_after));

  const char *names[kLanguages] = {
      "parity_even_ones", "mod3_zero_ones", "contains_11",
      "contains_1", "ends_with_1", "avoids_11"};
  const char *classes[kLanguages] = {
      "group", "group", "aperiodic_local_testable", "aperiodic_local_testable",
      "strictly_local_suffix", "strictly_local_forbidden_factor"};

  unsigned long long global = mix64(edge_count ^ allocation_bytes);
  for (int lang = 0; lang < kLanguages; ++lang) {
    global ^= mix64(checksum[lang] + root_flips[lang] +
                    (static_cast<unsigned long long>(lang) << 48));
  }

  std::ofstream os(out_path);
  os << "{\n";
  os << "  \"schema\": \"edit-stable-annotation-atlas/materialized-v1\",\n";
  os << "  \"generated_utc\": \"" << now_utc() << "\",\n";
  os << "  \"device\": \"" << prop.name << "\",\n";
  os << "  \"compute_capability\": \"" << prop.major << "." << prop.minor << "\",\n";
  os << "  \"global_memory_bytes\": " << static_cast<unsigned long long>(total_memory) << ",\n";
  os << "  \"free_memory_before_bytes\": " << static_cast<unsigned long long>(free_before) << ",\n";
  os << "  \"free_memory_after_bytes\": " << static_cast<unsigned long long>(free_after) << ",\n";
  os << "  \"word_length_n\": " << n << ",\n";
  os << "  \"word_count\": " << word_count << ",\n";
  os << "  \"tree_node_count_per_word\": " << node_count << ",\n";
  os << "  \"languages\": " << kLanguages << ",\n";
  os << "  \"bytes_per_word_annotation\": " << bytes_per_word << ",\n";
  os << "  \"materialized_batch_words\": " << batch_words << ",\n";
  os << "  \"materialized_annotation_bytes\": " << allocation_bytes << ",\n";
  os << "  \"directed_substitution_edges\": " << edge_count << ",\n";
  os << "  \"materialize_kernel_ms_total\": " << std::fixed << std::setprecision(3) << materialize_ms_total << ",\n";
  os << "  \"scan_kernel_ms_total\": " << std::fixed << std::setprecision(3) << scan_ms_total << ",\n";
  os << "  \"profiles\": [\n";
  for (int lang = 0; lang < kLanguages; ++lang) {
    unsigned long long total = 0;
    unsigned long long weighted = 0;
    unsigned long long min_bin = 0;
    unsigned long long max_bin = 0;
    bool saw = false;
    os << "    {\n";
    os << "      \"name\": \"" << names[lang] << "\",\n";
    os << "      \"class_hint\": \"" << classes[lang] << "\",\n";
    os << "      \"root_membership_flips\": " << root_flips[lang] << ",\n";
    os << "      \"changed_label_histogram\": {";
    bool first = true;
    for (int b = 0; b < kBins; ++b) {
      if (hist[lang][b] == 0) {
        continue;
      }
      if (!first) {
        os << ", ";
      }
      first = false;
      os << "\"" << b << "\": " << hist[lang][b];
      total += hist[lang][b];
      weighted += static_cast<unsigned long long>(b) * hist[lang][b];
      if (!saw) {
        min_bin = b;
        saw = true;
      }
      max_bin = b;
    }
    os << "},\n";
    os << "      \"min_changed_labels\": " << min_bin << ",\n";
    os << "      \"max_changed_labels\": " << max_bin << ",\n";
    os << "      \"mean_changed_labels\": "
       << std::setprecision(9)
       << (static_cast<long double>(weighted) / static_cast<long double>(total)) << ",\n";
    os << "      \"profile_checksum64_hex\": \"0x" << std::hex << std::setw(16)
       << std::setfill('0') << checksum[lang] << std::dec << std::setfill(' ') << "\"\n";
    os << "    }" << (lang + 1 == kLanguages ? "\n" : ",\n");
  }
  os << "  ],\n";
  os << "  \"global_digest64_hex\": \"0x" << std::hex << std::setw(16)
     << std::setfill('0') << global << std::dec << std::setfill(' ') << "\",\n";
  os << "  \"compression_note\": \"The GPU materializes canonical balanced-product annotations in VRAM batch by batch; the JSON stores exact aggregate profiles and digests rather than raw per-edge rows.\"\n";
  os << "}\n";
  os.close();

  CUDA_CHECK(cudaEventDestroy(start));
  CUDA_CHECK(cudaEventDestroy(stop));
  CUDA_CHECK(cudaFree(d_stats));
  CUDA_CHECK(cudaFree(labels));
  std::cout << "wrote " << out_path << "\n";
  std::cout << "materialized_annotation_bytes " << allocation_bytes << "\n";
  std::cout << "directed_substitution_edges " << edge_count << "\n";
  return 0;
}


==> anc/gpu/src/nfa_path_relation_search.cu <==
#include <cuda_runtime.h>

#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <ctime>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <string>
#include <vector>

#define CUDA_CHECK(call)                                                       \
  do {                                                                         \
    cudaError_t err__ = (call);                                                \
    if (err__ != cudaSuccess) {                                                \
      std::cerr << "CUDA error at " << __FILE__ << ":" << __LINE__ << ": "    \
                << cudaGetErrorString(err__) << std::endl;                    \
      std::exit(2);                                                            \
    }                                                                          \
  } while (0)

static constexpr int kTargets = 3;
static constexpr int kBins = 64;
static constexpr int kMaxN = 20;
static constexpr int kThreads = 128;
static constexpr int kBlocks = 4096;

struct BlockStats {
  unsigned long long exact_count[kTargets];
  unsigned long long min_worst[kTargets];
  unsigned long long hist[kTargets][kBins];
  unsigned long long checksum[kTargets];
};

__device__ __host__ __forceinline__ unsigned long long mix64(unsigned long long x) {
  x += 0x9e3779b97f4a7c15ULL;
  x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
  x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
  return x ^ (x >> 31);
}

__device__ __host__ __forceinline__ unsigned int mask_q(unsigned int q) {
  return (1U << q) - 1U;
}

__device__ __host__ __forceinline__ unsigned int start_mask(unsigned long long code,
                                                            unsigned int q) {
  return static_cast<unsigned int>(code & mask_q(q));
}

__device__ __host__ __forceinline__ unsigned int accept_mask(unsigned long long code,
                                                             unsigned int q) {
  return static_cast<unsigned int>((code >> q) & mask_q(q));
}

__device__ __host__ __forceinline__ bool has_transition(unsigned long long code,
                                                        unsigned int q,
                                                        unsigned int bit,
                                                        unsigned int from,
                                                        unsigned int to) {
  unsigned int offset = 2U * q + bit * q * q + from * q + to;
  return ((code >> offset) & 1ULL) != 0ULL;
}

__device__ __host__ __forceinline__ unsigned int step_mask(unsigned long long code,
                                                          unsigned int q,
                                                          unsigned int active,
                                                          unsigned int bit) {
  unsigned int next = 0;
  for (unsigned int from = 0; from < q; ++from) {
    if (((active >> from) & 1U) == 0U) {
      continue;
    }
    for (unsigned int to = 0; to < q; ++to) {
      if (has_transition(code, q, bit, from, to)) {
        next |= 1U << to;
      }
    }
  }
  return next;
}

__device__ __host__ __forceinline__ bool nfa_accepts(unsigned long long code,
                                                     unsigned int q,
                                                     unsigned int n,
                                                     unsigned int word) {
  unsigned int active = start_mask(code, q);
  for (unsigned int i = 0; i < n; ++i) {
    unsigned int bit = (word >> i) & 1U;
    active = step_mask(code, q, active, bit);
  }
  return (active & accept_mask(code, q)) != 0U;
}

__device__ __host__ __forceinline__ bool target_accepts(unsigned int target,
                                                        unsigned int word,
                                                        unsigned int n) {
  unsigned int ones = 0;
  unsigned int tmp = word;
  while (tmp) {
    ones += tmp & 1U;
    tmp >>= 1U;
  }
  if (target == 0U) {
    return (ones & 1U) == 0U;
  }
  if (target == 1U) {
    return (ones % 3U) == 0U;
  }
  for (unsigned int i = 0; i + 1 < n; ++i) {
    if (((word >> i) & 3U) == 3U) {
      return true;
    }
  }
  return false;
}

__device__ bool canonical_run(unsigned long long code, unsigned int q,
                              unsigned int n, unsigned int word,
                              bool require_accepting_root,
                              unsigned char *run) {
  unsigned int good[kMaxN + 1];
  unsigned int all = mask_q(q);
  good[n] = require_accepting_root ? accept_mask(code, q) : all;

  for (int i = static_cast<int>(n) - 1; i >= 0; --i) {
    unsigned int bit = (word >> static_cast<unsigned int>(i)) & 1U;
    unsigned int states = 0;
    for (unsigned int from = 0; from < q; ++from) {
      for (unsigned int to = 0; to < q; ++to) {
        if (((good[i + 1] >> to) & 1U) &&
            has_transition(code, q, bit, from, to)) {
          states |= 1U << from;
          break;
        }
      }
    }
    good[i] = states;
  }

  unsigned int valid_start = start_mask(code, q) & good[0];
  if (valid_start == 0U) {
    for (unsigned int i = 0; i <= n; ++i) {
      run[i] = 0;
    }
    return false;
  }

  unsigned int state = 0;
  while (((valid_start >> state) & 1U) == 0U) {
    ++state;
  }
  run[0] = static_cast<unsigned char>(state);
  for (unsigned int i = 0; i < n; ++i) {
    unsigned int bit = (word >> i) & 1U;
    unsigned int next_state = 0;
    while (next_state < q &&
           (!has_transition(code, q, bit, state, next_state) ||
            (((good[i + 1] >> next_state) & 1U) == 0U))) {
      ++next_state;
    }
    if (next_state == q) {
      for (unsigned int j = i + 1; j <= n; ++j) {
        run[j] = 0;
      }
      return false;
    }
    state = next_state;
    run[i + 1] = static_cast<unsigned char>(state);
  }
  return true;
}

__device__ unsigned int canonical_distance(unsigned long long code, unsigned int q,
                                           unsigned int n, unsigned int target,
                                           unsigned int word_a,
                                           unsigned int word_b) {
  unsigned char run_a[kMaxN + 1];
  unsigned char run_b[kMaxN + 1];
  bool member_a = target_accepts(target, word_a, n);
  bool member_b = target_accepts(target, word_b, n);
  canonical_run(code, q, n, word_a, member_a, run_a);
  canonical_run(code, q, n, word_b, member_b, run_b);
  unsigned int dist = 0;
  for (unsigned int i = 0; i <= n; ++i) {
    if (run_a[i] != run_b[i]) {
      ++dist;
    }
  }
  return dist;
}

__global__ void materialize_acceptance_kernel(unsigned int q, unsigned int n,
                                              unsigned long long candidate_start,
                                              unsigned long long batch_count,
                                              unsigned char *table) {
  unsigned long long word_count = 1ULL << n;
  unsigned long long total = batch_count * word_count;
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;
  for (unsigned long long idx = tid; idx < total; idx += stride) {
    unsigned long long local_candidate = idx / word_count;
    unsigned int word = static_cast<unsigned int>(idx - local_candidate * word_count);
    unsigned long long code = candidate_start + local_candidate;
    table[idx] = nfa_accepts(code, q, n, word) ? 1U : 0U;
  }
}

__global__ void evaluate_kernel(unsigned int q, unsigned int n,
                                unsigned long long candidate_start,
                                unsigned long long batch_count,
                                const unsigned char *table,
                                BlockStats *stats) {
  __shared__ unsigned long long s_exact[kTargets];
  __shared__ unsigned long long s_min[kTargets];
  __shared__ unsigned long long s_hist[kTargets][kBins];
  __shared__ unsigned long long s_checksum[kTargets];

  for (int t = 0; t < kTargets; ++t) {
    if (threadIdx.x == 0) {
      s_exact[t] = 0;
      s_min[t] = 0xffffffffffffffffULL;
      s_checksum[t] = 0;
    }
    for (int b = threadIdx.x; b < kBins; b += blockDim.x) {
      s_hist[t][b] = 0;
    }
  }
  __syncthreads();

  unsigned long long word_count = 1ULL << n;
  unsigned long long stride =
      static_cast<unsigned long long>(blockDim.x) * gridDim.x;
  unsigned long long tid =
      static_cast<unsigned long long>(blockIdx.x) * blockDim.x + threadIdx.x;

  unsigned long long local_exact[kTargets] = {};
  unsigned long long local_min[kTargets];
  unsigned long long local_checksum[kTargets] = {};
  for (int t = 0; t < kTargets; ++t) {
    local_min[t] = 0xffffffffffffffffULL;
  }

  for (unsigned long long local = tid; local < batch_count; local += stride) {
    unsigned long long code = candidate_start + local;
    bool exact[kTargets] = {true, true, true};

    for (unsigned int len = 0; len <= n; ++len) {
      unsigned int wc = 1U << len;
      for (unsigned int word = 0; word < wc; ++word) {
        bool acc = (len == n)
                       ? (table[local * word_count + word] != 0U)
                       : nfa_accepts(code, q, len, word);
        for (unsigned int target = 0; target < kTargets; ++target) {
          if (exact[target] && acc != target_accepts(target, word, len)) {
            exact[target] = false;
          }
        }
      }
    }

    for (unsigned int target = 0; target < kTargets; ++target) {
      if (!exact[target]) {
        continue;
      }
      unsigned int worst = 0;
      for (unsigned int word = 0; word < word_count; ++word) {
        for (unsigned int pos = 0; pos < n; ++pos) {
          unsigned int other = word ^ (1U << pos);
          unsigned int dist = canonical_distance(code, q, n, target, word, other);
          if (dist > worst) {
            worst = dist;
          }
        }
      }
      ++local_exact[target];
      local_min[target] =
          min(local_min[target], static_cast<unsigned long long>(worst));
      local_checksum[target] ^=
          mix64(code ^ (static_cast<unsigned long long>(worst) << 48) ^
                (static_cast<unsigned long long>(target) << 32));
      if (worst < kBins) {
        atomicAdd(&s_hist[target][worst], 1ULL);
      }
    }
  }

  for (int t = 0; t < kTargets; ++t) {
    atomicAdd(&s_exact[t], local_exact[t]);
    atomicMin(&s_min[t], local_min[t]);
    atomicXor(&s_checksum[t], local_checksum[t]);
  }
  __syncthreads();

  if (threadIdx.x == 0) {
    BlockStats out{};
    for (int t = 0; t < kTargets; ++t) {
      out.exact_count[t] = s_exact[t];
      out.min_worst[t] = s_min[t];
      out.checksum[t] = s_checksum[t];
      for (int b = 0; b < kBins; ++b) {
        out.hist[t][b] = s_hist[t][b];
      }
    }
    stats[blockIdx.x] = out;
  }
}

static std::string now_utc() {
  auto now = std::chrono::system_clock::now();
  std::time_t t = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&t, &tm);
  std::ostringstream os;
  os << std::put_time(&tm, "%Y-%m-%dT%H:%M:%SZ");
  return os.str();
}

static void write_target_json(std::ofstream &os, const char *name,
                              unsigned long long exact_count,
                              unsigned long long min_worst,
                              const unsigned long long hist[kBins],
                              unsigned long long checksum) {
  os << "    {\n";
  os << "      \"language\": \"" << name << "\",\n";
  os << "      \"exact_templates_up_to_n\": " << exact_count << ",\n";
  if (exact_count == 0) {
    os << "      \"minimum_worst_case_lexicographic_run_movement_at_n\": null,\n";
  } else {
    os << "      \"minimum_worst_case_lexicographic_run_movement_at_n\": "
       << min_worst << ",\n";
  }
  os << "      \"worst_case_lexicographic_run_movement_histogram\": {";
  bool first = true;
  for (int b = 0; b < kBins; ++b) {
    if (!hist[b]) {
      continue;
    }
    if (!first) {
      os << ", ";
    }
    first = false;
    os << "\"" << b << "\": " << hist[b];
  }
  os << "},\n";
  os << "      \"checksum64_hex\": \"0x" << std::hex << std::setw(16)
     << std::setfill('0') << checksum << std::dec << std::setfill(' ') << "\"\n";
  os << "    }";
}

int main(int argc, char **argv) {
  unsigned int q =
      argc > 1 ? static_cast<unsigned int>(std::strtoul(argv[1], nullptr, 10)) : 3U;
  unsigned int n =
      argc > 2 ? static_cast<unsigned int>(std::strtoul(argv[2], nullptr, 10)) : 11U;
  std::string out_path =
      argc > 3 ? argv[3] : "nfa_path_relation_q3_n11.json";
  unsigned long long target_gib =
      argc > 4 ? std::strtoull(argv[4], nullptr, 10) : 36ULL;

  if (q < 2 || q > 4 || n > kMaxN) {
    std::cerr << "supported ranges: 2 <= q <= 4, n <= " << kMaxN << std::endl;
    return 1;
  }
  unsigned int relation_bits = 2U * q * q + 2U * q;
  if (relation_bits >= 63U) {
    std::cerr << "relation space too large for 64-bit code" << std::endl;
    return 1;
  }

  unsigned long long candidate_count = 1ULL << relation_bits;
  unsigned long long word_count = 1ULL << n;
  unsigned long long target_bytes = target_gib << 30;
  unsigned long long batch_count = std::max(1ULL, target_bytes / word_count);
  batch_count = std::min(batch_count, candidate_count);
  unsigned long long table_bytes = batch_count * word_count;

  CUDA_CHECK(cudaSetDevice(0));
  cudaDeviceProp prop{};
  CUDA_CHECK(cudaGetDeviceProperties(&prop, 0));
  size_t free_before = 0, total_memory = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_before, &total_memory));
  if (table_bytes + (512ULL << 20) > static_cast<unsigned long long>(free_before)) {
    std::cerr << "acceptance table batch does not fit in available VRAM; reduce GiB"
              << std::endl;
    return 2;
  }

  unsigned char *table = nullptr;
  CUDA_CHECK(cudaMalloc(&table, table_bytes));
  BlockStats *d_stats = nullptr;
  CUDA_CHECK(cudaMalloc(&d_stats, sizeof(BlockStats) * kBlocks));
  std::vector<BlockStats> h_stats(kBlocks);

  unsigned long long total_exact[kTargets] = {};
  unsigned long long total_min[kTargets];
  unsigned long long total_hist[kTargets][kBins] = {};
  unsigned long long total_checksum[kTargets] = {};
  for (int t = 0; t < kTargets; ++t) {
    total_min[t] = 0xffffffffffffffffULL;
  }

  cudaEvent_t start, mid, stop;
  CUDA_CHECK(cudaEventCreate(&start));
  CUDA_CHECK(cudaEventCreate(&mid));
  CUDA_CHECK(cudaEventCreate(&stop));
  float materialize_ms_total = 0.0f;
  float evaluate_ms_total = 0.0f;

  unsigned long long batches = 0;
  for (unsigned long long begin = 0; begin < candidate_count; begin += batch_count) {
    unsigned long long current_batch = std::min(batch_count, candidate_count - begin);
    ++batches;
    CUDA_CHECK(cudaEventRecord(start));
    materialize_acceptance_kernel<<<kBlocks, kThreads>>>(q, n, begin, current_batch,
                                                         table);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaEventRecord(mid));
    CUDA_CHECK(cudaEventSynchronize(mid));
    evaluate_kernel<<<kBlocks, kThreads>>>(q, n, begin, current_batch, table, d_stats);
    CUDA_CHECK(cudaGetLastError());
    CUDA_CHECK(cudaEventRecord(stop));
    CUDA_CHECK(cudaEventSynchronize(stop));

    float materialize_ms = 0.0f;
    float evaluate_ms = 0.0f;
    CUDA_CHECK(cudaEventElapsedTime(&materialize_ms, start, mid));
    CUDA_CHECK(cudaEventElapsedTime(&evaluate_ms, mid, stop));
    materialize_ms_total += materialize_ms;
    evaluate_ms_total += evaluate_ms;

    CUDA_CHECK(cudaMemcpy(h_stats.data(), d_stats, sizeof(BlockStats) * kBlocks,
                          cudaMemcpyDeviceToHost));
    for (size_t block = 0; block < h_stats.size(); ++block) {
      for (int t = 0; t < kTargets; ++t) {
        total_exact[t] += h_stats[block].exact_count[t];
        total_min[t] = std::min(total_min[t], h_stats[block].min_worst[t]);
        total_checksum[t] ^=
            mix64(h_stats[block].checksum[t] + static_cast<unsigned long long>(block) +
                  (static_cast<unsigned long long>(batches) << 32));
        for (int b = 0; b < kBins; ++b) {
          total_hist[t][b] += h_stats[block].hist[t][b];
        }
      }
    }
    std::cout << "batch " << batches << " begin " << begin << " count "
              << current_batch << " materialize_ms " << materialize_ms
              << " evaluate_ms " << evaluate_ms << std::endl;
  }

  size_t free_after = 0, total_after = 0;
  CUDA_CHECK(cudaMemGetInfo(&free_after, &total_after));

  std::ofstream os(out_path);
  os << "{\n";
  os << "  \"schema\": \"edit-stable-annotation-atlas/nfa-path-relation-v1\",\n";
  os << "  \"generated_utc\": \"" << now_utc() << "\",\n";
  os << "  \"device\": \"" << prop.name << "\",\n";
  os << "  \"q_labels\": " << q << ",\n";
  os << "  \"word_length_n\": " << n << ",\n";
  os << "  \"relation_bits\": " << relation_bits << ",\n";
  os << "  \"candidate_relations\": " << candidate_count << ",\n";
  os << "  \"word_count_length_n\": " << word_count << ",\n";
  os << "  \"directed_edges_per_exact_template_at_n\": " << (word_count * n) << ",\n";
  os << "  \"max_materialized_acceptance_table_bytes\": " << table_bytes << ",\n";
  os << "  \"batches\": " << batches << ",\n";
  os << "  \"free_memory_before_bytes\": " << static_cast<unsigned long long>(free_before)
     << ",\n";
  os << "  \"free_memory_after_bytes\": " << static_cast<unsigned long long>(free_after)
     << ",\n";
  os << "  \"materialize_kernel_ms_total\": " << std::fixed << std::setprecision(3)
     << materialize_ms_total << ",\n";
  os << "  \"evaluate_kernel_ms_total\": " << std::fixed << std::setprecision(3)
     << evaluate_ms_total << ",\n";
  os << "  \"targets\": [\n";
  write_target_json(os, "parity", total_exact[0], total_min[0], total_hist[0],
                    total_checksum[0]);
  os << ",\n";
  write_target_json(os, "mod3", total_exact[1], total_min[1], total_hist[1],
                    total_checksum[1]);
  os << ",\n";
  write_target_json(os, "contains11", total_exact[2], total_min[2], total_hist[2],
                    total_checksum[2]);
  os << "\n  ],\n";
  os << "  \"canonical_section\": \"For member words the movement statistic uses the lexicographically least accepting local run. For nonmembers it uses the lexicographically least locally consistent run, or the all-zero label vector if no local run exists.\",\n";
  os << "  \"interpretation\": \"Exhaustive search over nondeterministic prefix-path local predicates: arbitrary start mask, transition relation, and root mask over q labels. Exactness is checked on all words of every length up to n. The movement statistic is for the stated canonical section and is not an optimal-section lower bound.\"\n";
  os << "}\n";
  os.close();

  CUDA_CHECK(cudaFree(d_stats));
  CUDA_CHECK(cudaFree(table));
  CUDA_CHECK(cudaEventDestroy(start));
  CUDA_CHECK(cudaEventDestroy(mid));
  CUDA_CHECK(cudaEventDestroy(stop));

  std::cout << "wrote " << out_path << "\n";
  std::cout << "candidate_relations " << candidate_count << "\n";
  std::cout << "max_materialized_acceptance_table_bytes " << table_bytes << "\n";
  for (int t = 0; t < kTargets; ++t) {
    std::cout << "target " << t << " exact " << total_exact[t] << " min_worst "
              << (total_exact[t] ? total_min[t] : 0ULL) << "\n";
  }
  return 0;
}


==> anc/lean/EditStableAnnotations.lean <==
import EditStableAnnotations.Core
import EditStableAnnotations.Parity
import EditStableAnnotations.Trees

/-!
Top-level import file for the edit-stable annotation proof artifact.

Claim map:

* `EditStableAnnotations.Core`: Boolean presentation of the group `Z/2Z`.
* `EditStableAnnotations.Parity`: list-level product and one-symbol edit lemmas.
* `EditStableAnnotations.Trees`: product-label interface for binary trees.
-/


==> anc/lean/EditStableAnnotations/Core.lean <==
/-!
Core finite-product definitions for edit-stable local annotations.

This file is intentionally small and Mathlib-free.  It provides the `Z/2Z`
product operation used by the parity lower-pressure kernel.
-/

namespace EditStableAnnotations

/- The parity monoid, represented by `Bool` with xor as multiplication. -/
def z2mul (a b : Bool) : Bool :=
  Bool.xor a b

@[simp] theorem z2mul_false_left (x : Bool) : z2mul false x = x := by
  cases x <;> rfl

@[simp] theorem z2mul_false_right (x : Bool) : z2mul x false = x := by
  cases x <;> rfl

@[simp] theorem z2mul_not_left (x y : Bool) :
    z2mul (!x) y = ! z2mul x y := by
  cases x <;> cases y <;> rfl

@[simp] theorem z2mul_not_right (x y : Bool) :
    z2mul x (!y) = ! z2mul x y := by
  cases x <;> cases y <;> rfl

end EditStableAnnotations


==> anc/lean/EditStableAnnotations/Parity.lean <==
import EditStableAnnotations.Core

/-!
Machine-checked parity product lemmas.

The central theorem is `parityProduct_context_flip`: flipping one symbol inside
any left/right context flips the product label of that whole interval.  This is
the formal kernel behind the parity instance of the group lower-pressure
argument in the manuscript.
-/

namespace EditStableAnnotations

def parityProduct : List Bool -> Bool
  | [] => false
  | x :: xs => z2mul x (parityProduct xs)

def flipAt : List Bool -> Nat -> List Bool
  | [], _ => []
  | x :: xs, 0 => (!x) :: xs
  | x :: xs, Nat.succ i => x :: flipAt xs i

theorem parityProduct_append (xs ys : List Bool) :
    parityProduct (xs ++ ys) = z2mul (parityProduct xs) (parityProduct ys) := by
  induction xs with
  | nil =>
      simp [parityProduct]
  | cons x xs ih =>
      cases x <;> simp [parityProduct, ih, z2mul]

theorem parityProduct_cons_flip (x : Bool) (xs : List Bool) :
    parityProduct ((!x) :: xs) = ! parityProduct (x :: xs) := by
  cases x <;> simp [parityProduct, z2mul]

theorem parityProduct_context_flip (left right : List Bool) (x : Bool) :
    parityProduct (left ++ ((!x) :: right)) =
      ! parityProduct (left ++ (x :: right)) := by
  simp [parityProduct_append, parityProduct_cons_flip]

theorem parityProduct_flipAt_changes :
    ∀ (xs : List Bool) (i : Nat), i < xs.length ->
      parityProduct (flipAt xs i) = ! parityProduct xs := by
  intro xs
  induction xs with
  | nil =>
      intro i h
      cases h
  | cons x xs ih =>
      intro i h
      cases i with
      | zero =>
          simp [flipAt, parityProduct_cons_flip]
      | succ i =>
          have hTail : i < xs.length := Nat.succ_lt_succ_iff.mp h
          have ihApplied := ih i hTail
          cases x <;> simp [flipAt, parityProduct, ihApplied, z2mul]

end EditStableAnnotations


==> anc/lean/EditStableAnnotations/Trees.lean <==
import EditStableAnnotations.Parity

/-!
Tree-level product labels.

The manuscript's balanced annotations label every node by the product of the
leaves below it.  This file gives a small binary-tree interface around the
parity product lemmas, so readers can inspect the product geometry separately
from the list-level algebra.
-/

namespace EditStableAnnotations

inductive BinTree where
  | leaf (b : Bool)
  | node (left right : BinTree)
deriving Repr

def leaves : BinTree -> List Bool
  | BinTree.leaf b => [b]
  | BinTree.node l r => leaves l ++ leaves r

def rootLabel (t : BinTree) : Bool :=
  parityProduct (leaves t)

theorem rootLabel_node (l r : BinTree) :
    rootLabel (BinTree.node l r) = z2mul (rootLabel l) (rootLabel r) := by
  simp [rootLabel, leaves, parityProduct_append]

theorem rootLabel_leaf_flip (b : Bool) :
    rootLabel (BinTree.leaf (!b)) = ! rootLabel (BinTree.leaf b) := by
  cases b <;> simp [rootLabel, leaves, parityProduct, z2mul]

end EditStableAnnotations


==> anc/lean/README.md <==
Lean proof library
==================

This is a self-contained Lean 4 project with no Mathlib dependency.

Build:

```sh
lake build
lake env lean EditStableAnnotations.lean
```

Module map
----------

- `EditStableAnnotations/Core.lean`

  Defines `z2mul`, the Boolean xor presentation of `Z/2Z`, and its basic
  simplification lemmas.

- `EditStableAnnotations/Parity.lean`

  Defines `parityProduct` and `flipAt`.

  Main theorem: `parityProduct_context_flip`, stating that changing one symbol
  inside any context flips the product label of the full interval.

- `EditStableAnnotations/Trees.lean`

  Defines a binary product-tree interface.

  Main theorem: `rootLabel_node`, matching the manuscript's local product rule.

Scope
-----

This proof library checks the algebraic kernel used by the parity/product
lower-pressure example.  It does not claim to formalize every theorem in the
paper.


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [],
 "name": "editStableAnnotations",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.lean <==
import Lake
open Lake DSL

package «editStableAnnotations» where
  version := v!"0.1.0"

@[default_target]
lean_lib EditStableAnnotations where
  roots := #[`EditStableAnnotations]


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.31.0


==> anc/sat/README.md <==
Finite feasibility certificates
===============================

This directory contains a small CP-SAT implementation of the finite obstruction
programme from the manuscript.

Path model
----------

The fixed scope family is the uniform prefix path.  For words of length `n`
there are cells `0..n`.  The unknown checker consists of:

- a start predicate on cell `0`,
- a uniform transition predicate on `(label_i, input_i, label_{i+1})`,
- a root predicate on cell `n`.

This is a locally checkable proof with an arbitrary transition relation, not a
deterministic automaton.  For every member word, the canonical labels must be
accepted.  For every nonmember word, all possible label sequences are rejected.
Stability is a cardinality constraint over canonical labels on substitution
edges.

Ladder model
------------

`ladder_feasibility.py` replaces the single cell at each path cut by a
constant-width column of cells.  A width-`t` local rule reads the whole column
before the input bit, the bit itself, and the whole column after the bit.  The
predicate is arbitrary.  Width 1 is the path model; width 2 is a bounded-degree
scope hypergraph with exact nonmember soundness.

Bounded-span hypergraph model
-----------------------------

`hypergraph_scope_feasibility.py` widens the ladder scope.  A span-`s` predicate
reads column `i`, the input block `i..i+s-1`, and column `i+s`.  Span 1 is the
adjacent ladder; span 2 is a broader bounded-degree hypergraph scope.  The model
still rejects every annotation of every nonmember word explicitly.

Section-optimal model
---------------------

`section_optimal_path.py` fixes a standard exact path recognizer and optimizes
only the canonical section.  Member annotations must be accepting local runs.
Nonmember canonical annotations are unrestricted, matching the manuscript's
definition.  The CP-SAT objective is implemented as a budget sweep, producing
the exact minimum worst-case Hamming movement for the fixed recognizer.

Files
-----

- `finite_feasibility.py`: OR-Tools CP-SAT encoder.
- `ladder_feasibility.py`: OR-Tools CP-SAT encoder for bounded-width ladder
  scopes.
- `hypergraph_scope_feasibility.py`: OR-Tools CP-SAT encoder for bounded-span
  ladder hypergraph scopes.
- `section_optimal_path.py`: exact canonical-section optimization for fixed
  standard path recognizers.
- `certificates/path_scope_grid_summary.json`: compact status grid.
- `certificates/ladder_scope_summary.json`: compact status grid for width-2
  ladder scopes.
- `certificates/section_optimal_summary.json`: exact minimum section movement
  at lengths 8, 10, and 12 for parity, modulo 3, and `contains11`.
- `certificates/parity_path_*.json`: parity feasibility/core certificates.
- `certificates/contains11_path_*.json`: locally-testable-but-not-strictly-local
  feasibility/core certificates.
- `certificates/*_ladder_*.json`: width-2 ladder feasibility/core
  certificates.
- `certificates/*_span2_*.json`: width-2, span-2 hypergraph feasibility/core
  certificates.  These show that widening the scope can make `contains11`
  feasible at `n=6,q=2,s=2`, while `n=7` is again infeasible with a sufficient
  core.
- `certificates/span2_hypergraph_summary.json`: compact summary of the span-2
  certificates used in the manuscript.

Reproduce
---------

Example:

```sh
python3 finite_feasibility.py \
  --language contains11 \
  --n 5 \
  --q 3 \
  --s 1 \
  --time-limit 30 \
  --minimize-core \
  --out certificates/contains11_path_n5_q3_s1.json

python3 ladder_feasibility.py \
  --language contains11 \
  --n 6 \
  --q 2 \
  --width 2 \
  --s 2 \
  --time-limit 240 \
  --out certificates/contains11_ladder_w2_n6_q2_s2.json

python3 section_optimal_path.py \
  --language contains11 \
  --n 12 \
  --max-s 12 \
  --time-limit 180 \
  --out certificates/contains11_section_optimal_dfa_n12.json

python3 hypergraph_scope_feasibility.py \
  --language contains11 \
  --n 7 \
  --q 2 \
  --width 2 \
  --span 2 \
  --s 2 \
  --time-limit 240 \
  --out certificates/contains11_span2_w2_n7_q2_s2.json
```

The `unsat_core` field is over assumption literals guarding member-word
constraints, nonmember-word constraints, and substitution-edge constraints.
When `--minimize-core` is used, the script performs deletion minimization over
those assumptions.


==> anc/sat/certificates/contains11_ladder_w2_n5_q2_s1.json <==
{
  "schema": "edit-stable-annotations/ladder-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 2,
  "width": 2,
  "cell_count": 12,
  "stability_budget": 1,
  "scope_family": "bounded-width ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 23.774,
  "build_seconds": 0.502,
  "solver_wall_seconds": 1.105,
  "num_boolean_variables": 1880,
  "num_constraints": 57304,
  "num_assumptions": 112,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "01001",
      "word_int": 18
    },
    {
      "kind": "member",
      "word": "11001",
      "word_int": 19
    },
    {
      "kind": "member",
      "word": "01011",
      "word_int": 26
    },
    {
      "kind": "edge",
      "word": "01001",
      "other": "11001",
      "word_int": 18,
      "other_int": 19,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "01001",
      "other": "01011",
      "word_int": 18,
      "other_int": 26,
      "position": 3
    }
  ],
  "interpretation": "Width>1 is a bounded-degree ladder hypergraph rather than a single certificate path. UNSAT rules out this fixed width/scope family with exact nonmember soundness; it is not a lower bound for arbitrary scope hypergraphs."
}


==> anc/sat/certificates/contains11_ladder_w2_n5_q2_s2.json <==
{
  "schema": "edit-stable-annotations/ladder-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 2,
  "width": 2,
  "cell_count": 12,
  "stability_budget": 2,
  "scope_family": "bounded-width ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.951,
  "build_seconds": 0.503,
  "solver_wall_seconds": 0.447,
  "num_boolean_variables": 1880,
  "num_constraints": 57304,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "Width>1 is a bounded-degree ladder hypergraph rather than a single certificate path. UNSAT rules out this fixed width/scope family with exact nonmember soundness; it is not a lower bound for arbitrary scope hypergraphs."
}


==> anc/sat/certificates/contains11_ladder_w2_n6_q2_s2.json <==
{
  "schema": "edit-stable-annotations/ladder-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 2,
  "width": 2,
  "cell_count": 14,
  "stability_budget": 2,
  "scope_family": "bounded-width ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 10.568,
  "build_seconds": 3.686,
  "solver_wall_seconds": 6.881,
  "num_boolean_variables": 4776,
  "num_constraints": 355000,
  "num_assumptions": 256,
  "unsat_core_size": 64,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "100000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "010000",
      "word_int": 2
    },
    {
      "kind": "nonmember",
      "word": "001000",
      "word_int": 4
    },
    {
      "kind": "nonmember",
      "word": "101000",
      "word_int": 5
    },
    {
      "kind": "member",
      "word": "111000",
      "word_int": 7
    },
    {
      "kind": "nonmember",
      "word": "000100",
      "word_int": 8
    },
    {
      "kind": "nonmember",
      "word": "100100",
      "word_int": 9
    },
    {
      "kind": "nonmember",
      "word": "010100",
      "word_int": 10
    },
    {
      "kind": "member",
      "word": "001100",
      "word_int": 12
    },
    {
      "kind": "member",
      "word": "101100",
      "word_int": 13
    },
    {
      "kind": "member",
      "word": "111100",
      "word_int": 15
    },
    {
      "kind": "nonmember",
      "word": "000010",
      "word_int": 16
    },
    {
      "kind": "nonmember",
      "word": "100010",
      "word_int": 17
    },
    {
      "kind": "nonmember",
      "word": "010010",
      "word_int": 18
    },
    {
      "kind": "member",
      "word": "110010",
      "word_int": 19
    },
    {
      "kind": "nonmember",
      "word": "001010",
      "word_int": 20
    },
    {
      "kind": "nonmember",
      "word": "101010",
      "word_int": 21
    },
    {
      "kind": "member",
      "word": "011010",
      "word_int": 22
    },
    {
      "kind": "member",
      "word": "111010",
      "word_int": 23
    },
    {
      "kind": "member",
      "word": "110110",
      "word_int": 27
    },
    {
      "kind": "member",
      "word": "001110",
      "word_int": 28
    },
    {
      "kind": "member",
      "word": "011110",
      "word_int": 30
    },
    {
      "kind": "member",
      "word": "111110",
      "word_int": 31
    },
    {
      "kind": "nonmember",
      "word": "000001",
      "word_int": 32
    },
    {
      "kind": "nonmember",
      "word": "100001",
      "word_int": 33
    },
    {
      "kind": "nonmember",
      "word": "010001",
      "word_int": 34
    },
    {
      "kind": "member",
      "word": "110001",
      "word_int": 35
    },
    {
      "kind": "nonmember",
      "word": "001001",
      "word_int": 36
    },
    {
      "kind": "nonmember",
      "word": "101001",
      "word_int": 37
    },
    {
      "kind": "nonmember",
      "word": "000101",
      "word_int": 40
    },
    {
      "kind": "nonmember",
      "word": "100101",
      "word_int": 41
    },
    {
      "kind": "nonmember",
      "word": "010101",
      "word_int": 42
    },
    {
      "kind": "member",
      "word": "011101",
      "word_int": 46
    },
    {
      "kind": "member",
      "word": "111101",
      "word_int": 47
    },
    {
      "kind": "member",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "member",
      "word": "110011",
      "word_int": 51
    },
    {
      "kind": "member",
      "word": "001011",
      "word_int": 52
    },
    {
      "kind": "member",
      "word": "101011",
      "word_int": 53
    },
    {
      "kind": "member",
      "word": "011011",
      "word_int": 54
    },
    {
      "kind": "member",
      "word": "111011",
      "word_int": 55
    },
    {
      "kind": "member",
      "word": "100111",
      "word_int": 57
    },
    {
      "kind": "member",
      "word": "110111",
      "word_int": 59
    },
    {
      "kind": "member",
      "word": "001111",
      "word_int": 60
    },
    {
      "kind": "member",
      "word": "101111",
      "word_int": 61
    },
    {
      "kind": "member",
      "word": "011111",
      "word_int": 62
    },
    {
      "kind": "member",
      "word": "111111",
      "word_int": 63
    },
    {
      "kind": "edge",
      "word": "111100",
      "other": "111110",
      "word_int": 15,
      "other_int": 31,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "111100",
      "other": "111101",
      "word_int": 15,
      "other_int": 47,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "110010",
      "other": "110011",
      "word_int": 19,
      "other_int": 51,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "011010",
      "other": "011110",
      "word_int": 22,
      "other_int": 30,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "111010",
      "other": "111011",
      "word_int": 23,
      "other_int": 55,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "110110",
      "other": "111110",
      "word_int": 27,
      "other_int": 31,
      "position": 2
    },
    {
      "kind": "edge",
      "word": "110110",
      "other": "110111",
      "word_int": 27,
      "other_int": 59,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "010001",
      "other": "110001",
      "word_int": 34,
      "other_int": 35,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "010001",
      "other": "010011",
      "word_int": 34,
      "other_int": 50,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "110001",
      "other": "110011",
      "word_int": 35,
      "other_int": 51,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "010011",
      "other": "110011",
      "word_int": 50,
      "other_int": 51,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "110011",
      "other": "111011",
      "word_int": 51,
      "other_int": 55,
      "position": 2
    },
    {
      "kind": "edge",
      "word": "110011",
      "other": "110111",
      "word_int": 51,
      "other_int": 59,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "101011",
      "other": "111011",
      "word_int": 53,
      "other_int": 55,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "011011",
      "other": "111011",
      "word_int": 54,
      "other_int": 55,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "011011",
      "other": "011111",
      "word_int": 54,
      "other_int": 62,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "100111",
      "other": "110111",
      "word_int": 57,
      "other_int": 59,
      "position": 1
    }
  ],
  "interpretation": "Width>1 is a bounded-degree ladder hypergraph rather than a single certificate path. UNSAT rules out this fixed width/scope family with exact nonmember soundness; it is not a lower bound for arbitrary scope hypergraphs."
}


==> anc/sat/certificates/contains11_path_n4_q1_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 1,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.007,
  "build_seconds": 0.001,
  "solver_wall_seconds": 0.002,
  "num_boolean_variables": 292,
  "num_constraints": 168,
  "num_assumptions": 48,
  "unsat_core_size": 2,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "0000",
      "word_int": 0
    },
    {
      "kind": "member",
      "word": "1100",
      "word_int": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q1_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 1,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.007,
  "build_seconds": 0.001,
  "solver_wall_seconds": 0.002,
  "num_boolean_variables": 292,
  "num_constraints": 168,
  "num_assumptions": 48,
  "unsat_core_size": 2,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "0000",
      "word_int": 0
    },
    {
      "kind": "member",
      "word": "1100",
      "word_int": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.05,
  "build_seconds": 0.004,
  "solver_wall_seconds": 0.005,
  "num_boolean_variables": 380,
  "num_constraints": 848,
  "num_assumptions": 48,
  "unsat_core_size": 4,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "0000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "1000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "0001",
      "word_int": 8
    },
    {
      "kind": "member",
      "word": "0011",
      "word_int": 12
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q2_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 2,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.051,
  "build_seconds": 0.004,
  "solver_wall_seconds": 0.005,
  "num_boolean_variables": 380,
  "num_constraints": 848,
  "num_assumptions": 48,
  "unsat_core_size": 4,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "0000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "1000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "0001",
      "word_int": 8
    },
    {
      "kind": "member",
      "word": "0011",
      "word_int": 12
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.031,
  "build_seconds": 0.014,
  "solver_wall_seconds": 0.016,
  "num_boolean_variables": 472,
  "num_constraints": 3352,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q3_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 3,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.029,
  "build_seconds": 0.014,
  "solver_wall_seconds": 0.015,
  "num_boolean_variables": 472,
  "num_constraints": 3352,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q4_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 4,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.1,
  "build_seconds": 0.048,
  "solver_wall_seconds": 0.051,
  "num_boolean_variables": 568,
  "num_constraints": 10800,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n4_q4_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 4,
  "q_labels": 4,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.099,
  "build_seconds": 0.048,
  "solver_wall_seconds": 0.05,
  "num_boolean_variables": 568,
  "num_constraints": 10800,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q1_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 1,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.015,
  "build_seconds": 0.003,
  "solver_wall_seconds": 0.004,
  "num_boolean_variables": 788,
  "num_constraints": 418,
  "num_assumptions": 112,
  "unsat_core_size": 2,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "00000",
      "word_int": 0
    },
    {
      "kind": "member",
      "word": "11000",
      "word_int": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q1_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 1,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.015,
  "build_seconds": 0.003,
  "solver_wall_seconds": 0.005,
  "num_boolean_variables": 788,
  "num_constraints": 418,
  "num_assumptions": 112,
  "unsat_core_size": 2,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "00000",
      "word_int": 0
    },
    {
      "kind": "member",
      "word": "11000",
      "word_int": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.151,
  "build_seconds": 0.011,
  "solver_wall_seconds": 0.011,
  "num_boolean_variables": 988,
  "num_constraints": 2520,
  "num_assumptions": 112,
  "unsat_core_size": 4,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "00000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "01000",
      "word_int": 2
    },
    {
      "kind": "nonmember",
      "word": "00001",
      "word_int": 16
    },
    {
      "kind": "member",
      "word": "00011",
      "word_int": 24
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q2_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 2,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.149,
  "build_seconds": 0.011,
  "solver_wall_seconds": 0.011,
  "num_boolean_variables": 988,
  "num_constraints": 2520,
  "num_assumptions": 112,
  "unsat_core_size": 4,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "00000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "01000",
      "word_int": 2
    },
    {
      "kind": "nonmember",
      "word": "00001",
      "word_int": 16
    },
    {
      "kind": "member",
      "word": "00011",
      "word_int": 24
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 2.836,
  "build_seconds": 0.066,
  "solver_wall_seconds": 0.058,
  "num_boolean_variables": 1192,
  "num_constraints": 13598,
  "num_assumptions": 112,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "01010",
      "word_int": 10
    },
    {
      "kind": "member",
      "word": "11010",
      "word_int": 11
    },
    {
      "kind": "member",
      "word": "01011",
      "word_int": 26
    },
    {
      "kind": "edge",
      "word": "11010",
      "other": "11011",
      "word_int": 11,
      "other_int": 27,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "01011",
      "other": "11011",
      "word_int": 26,
      "other_int": 27,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q3_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 3,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.121,
  "build_seconds": 0.067,
  "solver_wall_seconds": 0.053,
  "num_boolean_variables": 1192,
  "num_constraints": 13598,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q4_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 4,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 35.562,
  "build_seconds": 0.322,
  "solver_wall_seconds": 0.956,
  "num_boolean_variables": 1400,
  "num_constraints": 60952,
  "num_assumptions": 112,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "01001",
      "word_int": 18
    },
    {
      "kind": "member",
      "word": "11001",
      "word_int": 19
    },
    {
      "kind": "member",
      "word": "01011",
      "word_int": 26
    },
    {
      "kind": "edge",
      "word": "11001",
      "other": "11011",
      "word_int": 19,
      "other_int": 27,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "01011",
      "other": "11011",
      "word_int": 26,
      "other_int": 27,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n5_q4_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 5,
  "q_labels": 4,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.759,
  "build_seconds": 0.317,
  "solver_wall_seconds": 0.44,
  "num_boolean_variables": 1400,
  "num_constraints": 60952,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q1_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 1,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.036,
  "build_seconds": 0.007,
  "solver_wall_seconds": 0.01,
  "num_boolean_variables": 2052,
  "num_constraints": 1005,
  "num_assumptions": 256,
  "unsat_core_size": 2,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "member",
      "word": "110000",
      "word_int": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q1_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 1,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.036,
  "build_seconds": 0.007,
  "solver_wall_seconds": 0.01,
  "num_boolean_variables": 2052,
  "num_constraints": 1005,
  "num_assumptions": 256,
  "unsat_core_size": 2,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "member",
      "word": "110000",
      "word_int": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.432,
  "build_seconds": 0.033,
  "solver_wall_seconds": 0.028,
  "num_boolean_variables": 2508,
  "num_constraints": 7220,
  "num_assumptions": 256,
  "unsat_core_size": 4,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "100000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "010000",
      "word_int": 2
    },
    {
      "kind": "member",
      "word": "000110",
      "word_int": 24
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q2_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 2,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.432,
  "build_seconds": 0.033,
  "solver_wall_seconds": 0.028,
  "num_boolean_variables": 2508,
  "num_constraints": 7220,
  "num_assumptions": 256,
  "unsat_core_size": 4,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "100000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "010000",
      "word_int": 2
    },
    {
      "kind": "member",
      "word": "000110",
      "word_int": 24
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 11.522,
  "build_seconds": 0.318,
  "solver_wall_seconds": 0.226,
  "num_boolean_variables": 2968,
  "num_constraints": 57211,
  "num_assumptions": 256,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "010001",
      "word_int": 34
    },
    {
      "kind": "member",
      "word": "110001",
      "word_int": 35
    },
    {
      "kind": "member",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "edge",
      "word": "110001",
      "other": "110011",
      "word_int": 35,
      "other_int": 51,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "010011",
      "other": "110011",
      "word_int": 50,
      "other_int": 51,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q3_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 3,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 10.963,
  "build_seconds": 0.323,
  "solver_wall_seconds": 0.228,
  "num_boolean_variables": 2968,
  "num_constraints": 57211,
  "num_assumptions": 256,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "010010",
      "word_int": 18
    },
    {
      "kind": "member",
      "word": "110010",
      "word_int": 19
    },
    {
      "kind": "member",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "edge",
      "word": "110010",
      "other": "110011",
      "word_int": 19,
      "other_int": 51,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "010011",
      "other": "110011",
      "word_int": 50,
      "other_int": 51,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q4_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 4,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 7.354,
  "build_seconds": 2.223,
  "solver_wall_seconds": 5.129,
  "num_boolean_variables": 3432,
  "num_constraints": 365304,
  "num_assumptions": 256,
  "unsat_core_size": 53,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "100000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "010000",
      "word_int": 2
    },
    {
      "kind": "member",
      "word": "110000",
      "word_int": 3
    },
    {
      "kind": "nonmember",
      "word": "001000",
      "word_int": 4
    },
    {
      "kind": "nonmember",
      "word": "101000",
      "word_int": 5
    },
    {
      "kind": "member",
      "word": "011000",
      "word_int": 6
    },
    {
      "kind": "member",
      "word": "111000",
      "word_int": 7
    },
    {
      "kind": "nonmember",
      "word": "000100",
      "word_int": 8
    },
    {
      "kind": "nonmember",
      "word": "100100",
      "word_int": 9
    },
    {
      "kind": "nonmember",
      "word": "010100",
      "word_int": 10
    },
    {
      "kind": "member",
      "word": "110100",
      "word_int": 11
    },
    {
      "kind": "member",
      "word": "001100",
      "word_int": 12
    },
    {
      "kind": "member",
      "word": "011100",
      "word_int": 14
    },
    {
      "kind": "member",
      "word": "111100",
      "word_int": 15
    },
    {
      "kind": "nonmember",
      "word": "000010",
      "word_int": 16
    },
    {
      "kind": "nonmember",
      "word": "100010",
      "word_int": 17
    },
    {
      "kind": "nonmember",
      "word": "010010",
      "word_int": 18
    },
    {
      "kind": "member",
      "word": "110010",
      "word_int": 19
    },
    {
      "kind": "nonmember",
      "word": "001010",
      "word_int": 20
    },
    {
      "kind": "nonmember",
      "word": "101010",
      "word_int": 21
    },
    {
      "kind": "member",
      "word": "011010",
      "word_int": 22
    },
    {
      "kind": "member",
      "word": "000110",
      "word_int": 24
    },
    {
      "kind": "member",
      "word": "100110",
      "word_int": 25
    },
    {
      "kind": "member",
      "word": "010110",
      "word_int": 26
    },
    {
      "kind": "member",
      "word": "110110",
      "word_int": 27
    },
    {
      "kind": "member",
      "word": "111110",
      "word_int": 31
    },
    {
      "kind": "nonmember",
      "word": "000001",
      "word_int": 32
    },
    {
      "kind": "nonmember",
      "word": "100001",
      "word_int": 33
    },
    {
      "kind": "nonmember",
      "word": "010001",
      "word_int": 34
    },
    {
      "kind": "member",
      "word": "110001",
      "word_int": 35
    },
    {
      "kind": "nonmember",
      "word": "001001",
      "word_int": 36
    },
    {
      "kind": "nonmember",
      "word": "101001",
      "word_int": 37
    },
    {
      "kind": "nonmember",
      "word": "000101",
      "word_int": 40
    },
    {
      "kind": "nonmember",
      "word": "100101",
      "word_int": 41
    },
    {
      "kind": "nonmember",
      "word": "010101",
      "word_int": 42
    },
    {
      "kind": "member",
      "word": "110101",
      "word_int": 43
    },
    {
      "kind": "member",
      "word": "001101",
      "word_int": 44
    },
    {
      "kind": "member",
      "word": "000011",
      "word_int": 48
    },
    {
      "kind": "member",
      "word": "100011",
      "word_int": 49
    },
    {
      "kind": "member",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "member",
      "word": "110011",
      "word_int": 51
    },
    {
      "kind": "member",
      "word": "101011",
      "word_int": 53
    },
    {
      "kind": "member",
      "word": "011111",
      "word_int": 62
    },
    {
      "kind": "edge",
      "word": "110000",
      "other": "110100",
      "word_int": 3,
      "other_int": 11,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "110000",
      "other": "110010",
      "word_int": 3,
      "other_int": 19,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "110010",
      "other": "110110",
      "word_int": 19,
      "other_int": 27,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "110010",
      "other": "110011",
      "word_int": 19,
      "other_int": 51,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "010110",
      "other": "110110",
      "word_int": 26,
      "other_int": 27,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "000011",
      "other": "100011",
      "word_int": 48,
      "other_int": 49,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "000011",
      "other": "010011",
      "word_int": 48,
      "other_int": 50,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "100011",
      "other": "110011",
      "word_int": 49,
      "other_int": 51,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "010011",
      "other": "110011",
      "word_int": 50,
      "other_int": 51,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_path_n6_q4_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 4,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 7.568,
  "build_seconds": 2.211,
  "solver_wall_seconds": 5.355,
  "num_boolean_variables": 3432,
  "num_constraints": 365304,
  "num_assumptions": 256,
  "unsat_core_size": 62,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "000000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "100000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "010000",
      "word_int": 2
    },
    {
      "kind": "member",
      "word": "110000",
      "word_int": 3
    },
    {
      "kind": "nonmember",
      "word": "001000",
      "word_int": 4
    },
    {
      "kind": "nonmember",
      "word": "101000",
      "word_int": 5
    },
    {
      "kind": "member",
      "word": "011000",
      "word_int": 6
    },
    {
      "kind": "member",
      "word": "111000",
      "word_int": 7
    },
    {
      "kind": "nonmember",
      "word": "000100",
      "word_int": 8
    },
    {
      "kind": "nonmember",
      "word": "100100",
      "word_int": 9
    },
    {
      "kind": "nonmember",
      "word": "010100",
      "word_int": 10
    },
    {
      "kind": "member",
      "word": "110100",
      "word_int": 11
    },
    {
      "kind": "member",
      "word": "001100",
      "word_int": 12
    },
    {
      "kind": "member",
      "word": "101100",
      "word_int": 13
    },
    {
      "kind": "nonmember",
      "word": "000010",
      "word_int": 16
    },
    {
      "kind": "nonmember",
      "word": "100010",
      "word_int": 17
    },
    {
      "kind": "nonmember",
      "word": "010010",
      "word_int": 18
    },
    {
      "kind": "member",
      "word": "110010",
      "word_int": 19
    },
    {
      "kind": "nonmember",
      "word": "001010",
      "word_int": 20
    },
    {
      "kind": "nonmember",
      "word": "101010",
      "word_int": 21
    },
    {
      "kind": "member",
      "word": "011010",
      "word_int": 22
    },
    {
      "kind": "member",
      "word": "000110",
      "word_int": 24
    },
    {
      "kind": "member",
      "word": "100110",
      "word_int": 25
    },
    {
      "kind": "member",
      "word": "010110",
      "word_int": 26
    },
    {
      "kind": "member",
      "word": "110110",
      "word_int": 27
    },
    {
      "kind": "member",
      "word": "111110",
      "word_int": 31
    },
    {
      "kind": "nonmember",
      "word": "000001",
      "word_int": 32
    },
    {
      "kind": "nonmember",
      "word": "100001",
      "word_int": 33
    },
    {
      "kind": "nonmember",
      "word": "010001",
      "word_int": 34
    },
    {
      "kind": "member",
      "word": "110001",
      "word_int": 35
    },
    {
      "kind": "nonmember",
      "word": "001001",
      "word_int": 36
    },
    {
      "kind": "nonmember",
      "word": "101001",
      "word_int": 37
    },
    {
      "kind": "member",
      "word": "011001",
      "word_int": 38
    },
    {
      "kind": "nonmember",
      "word": "000101",
      "word_int": 40
    },
    {
      "kind": "nonmember",
      "word": "100101",
      "word_int": 41
    },
    {
      "kind": "nonmember",
      "word": "010101",
      "word_int": 42
    },
    {
      "kind": "member",
      "word": "110101",
      "word_int": 43
    },
    {
      "kind": "member",
      "word": "001101",
      "word_int": 44
    },
    {
      "kind": "member",
      "word": "000011",
      "word_int": 48
    },
    {
      "kind": "member",
      "word": "100011",
      "word_int": 49
    },
    {
      "kind": "member",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "member",
      "word": "110011",
      "word_int": 51
    },
    {
      "kind": "member",
      "word": "001011",
      "word_int": 52
    },
    {
      "kind": "member",
      "word": "101011",
      "word_int": 53
    },
    {
      "kind": "member",
      "word": "011011",
      "word_int": 54
    },
    {
      "kind": "member",
      "word": "010111",
      "word_int": 58
    },
    {
      "kind": "member",
      "word": "110111",
      "word_int": 59
    },
    {
      "kind": "member",
      "word": "101111",
      "word_int": 61
    },
    {
      "kind": "member",
      "word": "011111",
      "word_int": 62
    },
    {
      "kind": "member",
      "word": "111111",
      "word_int": 63
    },
    {
      "kind": "edge",
      "word": "110000",
      "other": "110010",
      "word_int": 3,
      "other_int": 19,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "110000",
      "other": "110001",
      "word_int": 3,
      "other_int": 35,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "110010",
      "other": "110011",
      "word_int": 19,
      "other_int": 51,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "011010",
      "other": "011011",
      "word_int": 22,
      "other_int": 54,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "110110",
      "other": "110111",
      "word_int": 27,
      "other_int": 59,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "110001",
      "other": "110011",
      "word_int": 35,
      "other_int": 51,
      "position": 4
    },
    {
      "kind": "edge",
      "word": "000011",
      "other": "010011",
      "word_int": 48,
      "other_int": 50,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "100011",
      "other": "110011",
      "word_int": 49,
      "other_int": 51,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "010011",
      "other": "110011",
      "word_int": 50,
      "other_int": 51,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "110011",
      "other": "110111",
      "word_int": 51,
      "other_int": 59,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "001011",
      "other": "011011",
      "word_int": 52,
      "other_int": 54,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "010111",
      "other": "110111",
      "word_int": 58,
      "other_int": 59,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/contains11_section_optimal_dfa_n10.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "contains11",
  "length_n": 10,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 9,
  "results": [
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.12,
      "wall_seconds_total": 0.121
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.172,
      "wall_seconds_total": 0.172
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.17,
      "wall_seconds_total": 0.17
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.184,
      "wall_seconds_total": 0.184
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.172,
      "wall_seconds_total": 0.172
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 5,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.17,
      "wall_seconds_total": 0.17
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 6,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.196,
      "wall_seconds_total": 0.197
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 7,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.17,
      "wall_seconds_total": 0.17
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 8,
      "status": "INFEASIBLE",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.183,
      "wall_seconds_total": 0.183
    },
    {
      "language": "contains11",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 9,
      "status": "OPTIMAL",
      "member_words": 880,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 410624,
      "solver_wall_seconds": 0.971,
      "wall_seconds_total": 0.974
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/contains11_section_optimal_dfa_n12.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "contains11",
  "length_n": 12,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 11,
  "results": [
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.688,
      "wall_seconds_total": 0.693
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.994,
      "wall_seconds_total": 0.996
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 1.007,
      "wall_seconds_total": 1.009
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 1.233,
      "wall_seconds_total": 1.235
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 1.091,
      "wall_seconds_total": 1.092
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 5,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.985,
      "wall_seconds_total": 0.987
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 6,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.997,
      "wall_seconds_total": 0.998
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 7,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.985,
      "wall_seconds_total": 0.986
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 8,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.983,
      "wall_seconds_total": 0.985
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 9,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 0.991,
      "wall_seconds_total": 0.993
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 10,
      "status": "INFEASIBLE",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 1.061,
      "wall_seconds_total": 1.062
    },
    {
      "language": "contains11",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 11,
      "status": "OPTIMAL",
      "member_words": 3719,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2277396,
      "solver_wall_seconds": 4.989,
      "wall_seconds_total": 5.015
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/contains11_section_optimal_dfa_n8.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "contains11",
  "length_n": 8,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 7,
  "results": [
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.019,
      "wall_seconds_total": 0.02
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.026,
      "wall_seconds_total": 0.027
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.025,
      "wall_seconds_total": 0.025
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.026,
      "wall_seconds_total": 0.026
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.025,
      "wall_seconds_total": 0.026
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 5,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.025,
      "wall_seconds_total": 0.025
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 6,
      "status": "INFEASIBLE",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.028,
      "wall_seconds_total": 0.028
    },
    {
      "language": "contains11",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 7,
      "status": "OPTIMAL",
      "member_words": 201,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 69076,
      "solver_wall_seconds": 0.15,
      "wall_seconds_total": 0.151
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/contains11_span2_w2_n6_q2_s2.json <==
{
  "schema": "edit-stable-annotations/bounded-span-hypergraph-cp-sat-v1",
  "language": "contains11",
  "length_n": 6,
  "q_labels": 2,
  "width": 2,
  "span": 2,
  "cell_count": 14,
  "stability_budget": 2,
  "scope_family": "bounded-span ladder hypergraph: start(column_0), transition(column_i,input_i..input_{i+span-1},column_{i+span}), root(column_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 6.706,
  "build_seconds": 3.482,
  "solver_wall_seconds": 3.218,
  "num_boolean_variables": 4808,
  "num_constraints": 354312,
  "num_assumptions": 256,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "Span>1 is a broader bounded-degree scope hypergraph than the path or adjacent-column ladder. UNSAT rules out this fixed scope family with exact nonmember soundness; it is not a lower bound for arbitrary hypergraphs."
}


==> anc/sat/certificates/contains11_span2_w2_n7_q2_s2.json <==
{
  "schema": "edit-stable-annotations/bounded-span-hypergraph-cp-sat-v1",
  "language": "contains11",
  "length_n": 7,
  "q_labels": 2,
  "width": 2,
  "span": 2,
  "cell_count": 16,
  "stability_budget": 2,
  "scope_family": "bounded-span ladder hypergraph: start(column_0), transition(column_i,input_i..input_{i+span-1},column_{i+span}), root(column_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 190.184,
  "build_seconds": 25.836,
  "solver_wall_seconds": 164.34,
  "num_boolean_variables": 11912,
  "num_constraints": 2254832,
  "num_assumptions": 576,
  "unsat_core_size": 45,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "0000000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "1000000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "0100000",
      "word_int": 2
    },
    {
      "kind": "nonmember",
      "word": "0010000",
      "word_int": 4
    },
    {
      "kind": "nonmember",
      "word": "1010000",
      "word_int": 5
    },
    {
      "kind": "nonmember",
      "word": "0001000",
      "word_int": 8
    },
    {
      "kind": "nonmember",
      "word": "1001000",
      "word_int": 9
    },
    {
      "kind": "nonmember",
      "word": "0101000",
      "word_int": 10
    },
    {
      "kind": "nonmember",
      "word": "0000100",
      "word_int": 16
    },
    {
      "kind": "nonmember",
      "word": "1000100",
      "word_int": 17
    },
    {
      "kind": "nonmember",
      "word": "0100100",
      "word_int": 18
    },
    {
      "kind": "nonmember",
      "word": "0010100",
      "word_int": 20
    },
    {
      "kind": "nonmember",
      "word": "1010100",
      "word_int": 21
    },
    {
      "kind": "nonmember",
      "word": "0000010",
      "word_int": 32
    },
    {
      "kind": "nonmember",
      "word": "1000010",
      "word_int": 33
    },
    {
      "kind": "nonmember",
      "word": "0100010",
      "word_int": 34
    },
    {
      "kind": "member",
      "word": "1100010",
      "word_int": 35
    },
    {
      "kind": "nonmember",
      "word": "0010010",
      "word_int": 36
    },
    {
      "kind": "nonmember",
      "word": "1010010",
      "word_int": 37
    },
    {
      "kind": "nonmember",
      "word": "0001010",
      "word_int": 40
    },
    {
      "kind": "nonmember",
      "word": "1001010",
      "word_int": 41
    },
    {
      "kind": "nonmember",
      "word": "0101010",
      "word_int": 42
    },
    {
      "kind": "nonmember",
      "word": "0000001",
      "word_int": 64
    },
    {
      "kind": "nonmember",
      "word": "1000001",
      "word_int": 65
    },
    {
      "kind": "nonmember",
      "word": "0100001",
      "word_int": 66
    },
    {
      "kind": "member",
      "word": "1100001",
      "word_int": 67
    },
    {
      "kind": "nonmember",
      "word": "0010001",
      "word_int": 68
    },
    {
      "kind": "nonmember",
      "word": "1010001",
      "word_int": 69
    },
    {
      "kind": "nonmember",
      "word": "0001001",
      "word_int": 72
    },
    {
      "kind": "nonmember",
      "word": "1001001",
      "word_int": 73
    },
    {
      "kind": "nonmember",
      "word": "0101001",
      "word_int": 74
    },
    {
      "kind": "member",
      "word": "1111001",
      "word_int": 79
    },
    {
      "kind": "nonmember",
      "word": "0000101",
      "word_int": 80
    },
    {
      "kind": "nonmember",
      "word": "1000101",
      "word_int": 81
    },
    {
      "kind": "nonmember",
      "word": "0100101",
      "word_int": 82
    },
    {
      "kind": "nonmember",
      "word": "0010101",
      "word_int": 84
    },
    {
      "kind": "nonmember",
      "word": "1010101",
      "word_int": 85
    },
    {
      "kind": "member",
      "word": "1111101",
      "word_int": 95
    },
    {
      "kind": "member",
      "word": "1000011",
      "word_int": 97
    },
    {
      "kind": "member",
      "word": "0100011",
      "word_int": 98
    },
    {
      "kind": "member",
      "word": "1100011",
      "word_int": 99
    },
    {
      "kind": "edge",
      "word": "1100010",
      "other": "1100011",
      "word_int": 35,
      "other_int": 99,
      "position": 6
    },
    {
      "kind": "edge",
      "word": "1100001",
      "other": "1100011",
      "word_int": 67,
      "other_int": 99,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "1000011",
      "other": "1100011",
      "word_int": 97,
      "other_int": 99,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "0100011",
      "other": "1100011",
      "word_int": 98,
      "other_int": 99,
      "position": 0
    }
  ],
  "interpretation": "Span>1 is a broader bounded-degree scope hypergraph than the path or adjacent-column ladder. UNSAT rules out this fixed scope family with exact nonmember soundness; it is not a lower bound for arbitrary hypergraphs."
}


==> anc/sat/certificates/ladder_scope_summary.json <==
{
  "schema": "edit-stable-annotations/ladder-summary-v1",
  "scope_family": "width-2 ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
  "q_labels": 2,
  "width": 2,
  "results": [
    {
      "language": "contains11",
      "length_n": 5,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "core_size": 5,
      "certificate": "contains11_ladder_w2_n5_q2_s1.json"
    },
    {
      "language": "contains11",
      "length_n": 5,
      "stability_budget": 2,
      "status": "OPTIMAL",
      "core_size": 0,
      "certificate": "contains11_ladder_w2_n5_q2_s2.json"
    },
    {
      "language": "contains11",
      "length_n": 6,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "core_size": 64,
      "certificate": "contains11_ladder_w2_n6_q2_s2.json"
    },
    {
      "language": "parity",
      "length_n": 5,
      "stability_budget": 2,
      "status": "OPTIMAL",
      "core_size": 0,
      "certificate": "parity_ladder_w2_n5_q2_s2.json"
    },
    {
      "language": "parity",
      "length_n": 6,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "core_size": 44,
      "certificate": "parity_ladder_w2_n6_q2_s2.json"
    }
  ],
  "interpretation": "These are fixed-scope finite feasibility results for a bounded-width ladder. They are stronger than the one-cell path scope but are not lower bounds for arbitrary bounded-arity scope hypergraphs."
}


==> anc/sat/certificates/mod3_section_optimal_dfa_n10.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "mod3",
  "length_n": 10,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 5,
  "results": [
    {
      "language": "mod3",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 341,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 376128,
      "solver_wall_seconds": 0.124,
      "wall_seconds_total": 0.125
    },
    {
      "language": "mod3",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 341,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 376128,
      "solver_wall_seconds": 0.546,
      "wall_seconds_total": 0.546
    },
    {
      "language": "mod3",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 341,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 376128,
      "solver_wall_seconds": 0.86,
      "wall_seconds_total": 0.861
    },
    {
      "language": "mod3",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 341,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 376128,
      "solver_wall_seconds": 0.903,
      "wall_seconds_total": 0.904
    },
    {
      "language": "mod3",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 341,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 376128,
      "solver_wall_seconds": 0.866,
      "wall_seconds_total": 0.866
    },
    {
      "language": "mod3",
      "length_n": 10,
      "q_labels": 3,
      "stability_budget": 5,
      "status": "OPTIMAL",
      "member_words": 341,
      "undirected_edges": 5120,
      "num_boolean_variables": 90112,
      "num_constraints": 376128,
      "solver_wall_seconds": 2.737,
      "wall_seconds_total": 2.741
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/mod3_section_optimal_dfa_n12.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "mod3",
  "length_n": 12,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 6,
  "results": [
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 0.682,
      "wall_seconds_total": 0.687
    },
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 1.919,
      "wall_seconds_total": 1.921
    },
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 8.748,
      "wall_seconds_total": 8.754
    },
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 9.05,
      "wall_seconds_total": 9.126
    },
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 9.089,
      "wall_seconds_total": 9.093
    },
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 5,
      "status": "INFEASIBLE",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 9.579,
      "wall_seconds_total": 9.585
    },
    {
      "language": "mod3",
      "length_n": 12,
      "q_labels": 3,
      "stability_budget": 6,
      "status": "OPTIMAL",
      "member_words": 1366,
      "undirected_edges": 24576,
      "num_boolean_variables": 479232,
      "num_constraints": 2098568,
      "solver_wall_seconds": 14.86,
      "wall_seconds_total": 14.886
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/mod3_section_optimal_dfa_n8.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "mod3",
  "length_n": 8,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 4,
  "results": [
    {
      "language": "mod3",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 85,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 63044,
      "solver_wall_seconds": 0.019,
      "wall_seconds_total": 0.02
    },
    {
      "language": "mod3",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 85,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 63044,
      "solver_wall_seconds": 0.081,
      "wall_seconds_total": 0.081
    },
    {
      "language": "mod3",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 85,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 63044,
      "solver_wall_seconds": 0.388,
      "wall_seconds_total": 0.388
    },
    {
      "language": "mod3",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 85,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 63044,
      "solver_wall_seconds": 0.405,
      "wall_seconds_total": 0.409
    },
    {
      "language": "mod3",
      "length_n": 8,
      "q_labels": 3,
      "stability_budget": 4,
      "status": "OPTIMAL",
      "member_words": 85,
      "undirected_edges": 1024,
      "num_boolean_variables": 16128,
      "num_constraints": 63044,
      "solver_wall_seconds": 0.361,
      "wall_seconds_total": 0.361
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/parity_ladder_w2_n5_q2_s2.json <==
{
  "schema": "edit-stable-annotations/ladder-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 2,
  "width": 2,
  "cell_count": 12,
  "stability_budget": 2,
  "scope_family": "bounded-width ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 1.17,
  "build_seconds": 0.608,
  "solver_wall_seconds": 0.562,
  "num_boolean_variables": 1880,
  "num_constraints": 69328,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "Width>1 is a bounded-degree ladder hypergraph rather than a single certificate path. UNSAT rules out this fixed width/scope family with exact nonmember soundness; it is not a lower bound for arbitrary scope hypergraphs."
}


==> anc/sat/certificates/parity_ladder_w2_n6_q2_s2.json <==
{
  "schema": "edit-stable-annotations/ladder-cp-sat-v1",
  "language": "parity",
  "length_n": 6,
  "q_labels": 2,
  "width": 2,
  "cell_count": 14,
  "stability_budget": 2,
  "scope_family": "bounded-width ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 34.073,
  "build_seconds": 5.491,
  "solver_wall_seconds": 28.575,
  "num_boolean_variables": 4776,
  "num_constraints": 534080,
  "num_assumptions": 256,
  "unsat_core_size": 44,
  "unsat_core": [
    {
      "kind": "nonmember",
      "word": "100000",
      "word_int": 1
    },
    {
      "kind": "nonmember",
      "word": "010000",
      "word_int": 2
    },
    {
      "kind": "nonmember",
      "word": "001000",
      "word_int": 4
    },
    {
      "kind": "member",
      "word": "101000",
      "word_int": 5
    },
    {
      "kind": "nonmember",
      "word": "111000",
      "word_int": 7
    },
    {
      "kind": "nonmember",
      "word": "000100",
      "word_int": 8
    },
    {
      "kind": "member",
      "word": "100100",
      "word_int": 9
    },
    {
      "kind": "nonmember",
      "word": "110100",
      "word_int": 11
    },
    {
      "kind": "nonmember",
      "word": "101100",
      "word_int": 13
    },
    {
      "kind": "nonmember",
      "word": "011100",
      "word_int": 14
    },
    {
      "kind": "member",
      "word": "111100",
      "word_int": 15
    },
    {
      "kind": "nonmember",
      "word": "000010",
      "word_int": 16
    },
    {
      "kind": "nonmember",
      "word": "110010",
      "word_int": 19
    },
    {
      "kind": "nonmember",
      "word": "101010",
      "word_int": 21
    },
    {
      "kind": "nonmember",
      "word": "011010",
      "word_int": 22
    },
    {
      "kind": "member",
      "word": "111010",
      "word_int": 23
    },
    {
      "kind": "nonmember",
      "word": "100110",
      "word_int": 25
    },
    {
      "kind": "nonmember",
      "word": "010110",
      "word_int": 26
    },
    {
      "kind": "nonmember",
      "word": "001110",
      "word_int": 28
    },
    {
      "kind": "member",
      "word": "101110",
      "word_int": 29
    },
    {
      "kind": "nonmember",
      "word": "111110",
      "word_int": 31
    },
    {
      "kind": "nonmember",
      "word": "000001",
      "word_int": 32
    },
    {
      "kind": "nonmember",
      "word": "110001",
      "word_int": 35
    },
    {
      "kind": "nonmember",
      "word": "101001",
      "word_int": 37
    },
    {
      "kind": "nonmember",
      "word": "011001",
      "word_int": 38
    },
    {
      "kind": "nonmember",
      "word": "100101",
      "word_int": 41
    },
    {
      "kind": "nonmember",
      "word": "010101",
      "word_int": 42
    },
    {
      "kind": "nonmember",
      "word": "001101",
      "word_int": 44
    },
    {
      "kind": "nonmember",
      "word": "111101",
      "word_int": 47
    },
    {
      "kind": "nonmember",
      "word": "100011",
      "word_int": 49
    },
    {
      "kind": "nonmember",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "nonmember",
      "word": "001011",
      "word_int": 52
    },
    {
      "kind": "member",
      "word": "011011",
      "word_int": 54
    },
    {
      "kind": "nonmember",
      "word": "111011",
      "word_int": 55
    },
    {
      "kind": "nonmember",
      "word": "000111",
      "word_int": 56
    },
    {
      "kind": "nonmember",
      "word": "110111",
      "word_int": 59
    },
    {
      "kind": "nonmember",
      "word": "101111",
      "word_int": 61
    },
    {
      "kind": "nonmember",
      "word": "011111",
      "word_int": 62
    },
    {
      "kind": "member",
      "word": "111111",
      "word_int": 63
    },
    {
      "kind": "edge",
      "word": "111010",
      "other": "111011",
      "word_int": 23,
      "other_int": 55,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "101110",
      "other": "111110",
      "word_int": 29,
      "other_int": 31,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "111110",
      "other": "111111",
      "word_int": 31,
      "other_int": 63,
      "position": 5
    },
    {
      "kind": "edge",
      "word": "011011",
      "other": "111011",
      "word_int": 54,
      "other_int": 55,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "111011",
      "other": "111111",
      "word_int": 55,
      "other_int": 63,
      "position": 3
    }
  ],
  "interpretation": "Width>1 is a bounded-degree ladder hypergraph rather than a single certificate path. UNSAT rules out this fixed width/scope family with exact nonmember soundness; it is not a lower bound for arbitrary scope hypergraphs."
}


==> anc/sat/certificates/parity_path_n3_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 3,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.004,
  "build_seconds": 0.001,
  "solver_wall_seconds": 0.002,
  "num_boolean_variables": 144,
  "num_constraints": 268,
  "num_assumptions": 20,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n3_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 3,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.009,
  "build_seconds": 0.003,
  "solver_wall_seconds": 0.005,
  "num_boolean_variables": 188,
  "num_constraints": 788,
  "num_assumptions": 20,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n3_q4_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 3,
  "q_labels": 4,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.017,
  "build_seconds": 0.007,
  "solver_wall_seconds": 0.009,
  "num_boolean_variables": 236,
  "num_constraints": 1868,
  "num_assumptions": 20,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n4_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 4,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.117,
  "build_seconds": 0.004,
  "solver_wall_seconds": 0.005,
  "num_boolean_variables": 380,
  "num_constraints": 848,
  "num_assumptions": 48,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "0110",
      "word_int": 6
    },
    {
      "kind": "nonmember",
      "word": "0111",
      "word_int": 14
    },
    {
      "kind": "member",
      "word": "1111",
      "word_int": 15
    },
    {
      "kind": "edge",
      "word": "0110",
      "other": "0111",
      "word_int": 6,
      "other_int": 14,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "0111",
      "other": "1111",
      "word_int": 14,
      "other_int": 15,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n4_q2_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 4,
  "q_labels": 2,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.01,
  "build_seconds": 0.004,
  "solver_wall_seconds": 0.006,
  "num_boolean_variables": 380,
  "num_constraints": 848,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n4_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 4,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.475,
  "build_seconds": 0.015,
  "solver_wall_seconds": 0.026,
  "num_boolean_variables": 472,
  "num_constraints": 3352,
  "num_assumptions": 48,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "0110",
      "word_int": 6
    },
    {
      "kind": "nonmember",
      "word": "0111",
      "word_int": 14
    },
    {
      "kind": "member",
      "word": "1111",
      "word_int": 15
    },
    {
      "kind": "edge",
      "word": "0110",
      "other": "1110",
      "word_int": 6,
      "other_int": 7,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "1110",
      "other": "1111",
      "word_int": 7,
      "other_int": 15,
      "position": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n4_q3_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 4,
  "q_labels": 3,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.029,
  "build_seconds": 0.014,
  "solver_wall_seconds": 0.014,
  "num_boolean_variables": 472,
  "num_constraints": 3352,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n4_q4_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 4,
  "q_labels": 4,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 2.506,
  "build_seconds": 0.05,
  "solver_wall_seconds": 0.334,
  "num_boolean_variables": 568,
  "num_constraints": 10800,
  "num_assumptions": 48,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "0000",
      "word_int": 0
    },
    {
      "kind": "nonmember",
      "word": "0001",
      "word_int": 8
    },
    {
      "kind": "member",
      "word": "1001",
      "word_int": 9
    },
    {
      "kind": "edge",
      "word": "0000",
      "other": "1000",
      "word_int": 0,
      "other_int": 1,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "1000",
      "other": "1001",
      "word_int": 1,
      "other_int": 9,
      "position": 3
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n4_q4_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 4,
  "q_labels": 4,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.102,
  "build_seconds": 0.049,
  "solver_wall_seconds": 0.053,
  "num_boolean_variables": 568,
  "num_constraints": 10800,
  "num_assumptions": 48,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n5_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 0.223,
  "build_seconds": 0.012,
  "solver_wall_seconds": 0.011,
  "num_boolean_variables": 988,
  "num_constraints": 2640,
  "num_assumptions": 112,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "11101",
      "word_int": 23
    },
    {
      "kind": "member",
      "word": "01111",
      "word_int": 30
    },
    {
      "kind": "nonmember",
      "word": "11111",
      "word_int": 31
    },
    {
      "kind": "edge",
      "word": "11101",
      "other": "11111",
      "word_int": 23,
      "other_int": 31,
      "position": 3
    },
    {
      "kind": "edge",
      "word": "01111",
      "other": "11111",
      "word_int": 30,
      "other_int": 31,
      "position": 0
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n5_q2_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 2,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.025,
  "build_seconds": 0.012,
  "solver_wall_seconds": 0.012,
  "num_boolean_variables": 988,
  "num_constraints": 2640,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n5_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 2.557,
  "build_seconds": 0.077,
  "solver_wall_seconds": 0.07,
  "num_boolean_variables": 1192,
  "num_constraints": 15632,
  "num_assumptions": 112,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "11110",
      "word_int": 15
    },
    {
      "kind": "member",
      "word": "10111",
      "word_int": 29
    },
    {
      "kind": "nonmember",
      "word": "11111",
      "word_int": 31
    },
    {
      "kind": "edge",
      "word": "10110",
      "other": "11110",
      "word_int": 13,
      "other_int": 15,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "10110",
      "other": "10111",
      "word_int": 13,
      "other_int": 29,
      "position": 4
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n5_q3_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 3,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.141,
  "build_seconds": 0.077,
  "solver_wall_seconds": 0.063,
  "num_boolean_variables": 1192,
  "num_constraints": 15632,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n5_q4_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 4,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 49.488,
  "build_seconds": 0.389,
  "solver_wall_seconds": 1.259,
  "num_boolean_variables": 1400,
  "num_constraints": 72976,
  "num_assumptions": 112,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "11000",
      "word_int": 3
    },
    {
      "kind": "member",
      "word": "10001",
      "word_int": 17
    },
    {
      "kind": "nonmember",
      "word": "11001",
      "word_int": 19
    },
    {
      "kind": "edge",
      "word": "10000",
      "other": "11000",
      "word_int": 1,
      "other_int": 3,
      "position": 1
    },
    {
      "kind": "edge",
      "word": "10000",
      "other": "10001",
      "word_int": 1,
      "other_int": 17,
      "position": 4
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n5_q4_s2.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 5,
  "q_labels": 4,
  "stability_budget": 2,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 0.922,
  "build_seconds": 0.389,
  "solver_wall_seconds": 0.532,
  "num_boolean_variables": 1400,
  "num_constraints": 72976,
  "num_assumptions": 112,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n6_q2_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 6,
  "q_labels": 2,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 1.029,
  "build_seconds": 0.04,
  "solver_wall_seconds": 0.033,
  "num_boolean_variables": 2508,
  "num_constraints": 8320,
  "num_assumptions": 256,
  "unsat_core_size": 5,
  "unsat_core": [
    {
      "kind": "member",
      "word": "011101",
      "word_int": 46
    },
    {
      "kind": "nonmember",
      "word": "011111",
      "word_int": 62
    },
    {
      "kind": "member",
      "word": "111111",
      "word_int": 63
    },
    {
      "kind": "edge",
      "word": "011101",
      "other": "111101",
      "word_int": 46,
      "other_int": 47,
      "position": 0
    },
    {
      "kind": "edge",
      "word": "111101",
      "other": "111111",
      "word_int": 47,
      "other_int": 63,
      "position": 4
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_path_n6_q3_s1.json <==
{
  "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
  "language": "parity",
  "length_n": 6,
  "q_labels": 3,
  "stability_budget": 1,
  "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
  "status": "INFEASIBLE",
  "wall_seconds_total": 25.176,
  "build_seconds": 0.461,
  "solver_wall_seconds": 0.398,
  "num_boolean_variables": 2968,
  "num_constraints": 80608,
  "num_assumptions": 256,
  "unsat_core_size": 10,
  "unsat_core": [
    {
      "kind": "member",
      "word": "101000",
      "word_int": 5
    },
    {
      "kind": "member",
      "word": "100001",
      "word_int": 33
    },
    {
      "kind": "nonmember",
      "word": "111101",
      "word_int": 47
    },
    {
      "kind": "member",
      "word": "000011",
      "word_int": 48
    },
    {
      "kind": "nonmember",
      "word": "100011",
      "word_int": 49
    },
    {
      "kind": "nonmember",
      "word": "010011",
      "word_int": 50
    },
    {
      "kind": "nonmember",
      "word": "000111",
      "word_int": 56
    },
    {
      "kind": "member",
      "word": "111111",
      "word_int": 63
    },
    {
      "kind": "edge",
      "word": "100000",
      "other": "101000",
      "word_int": 1,
      "other_int": 5,
      "position": 2
    },
    {
      "kind": "edge",
      "word": "100000",
      "other": "100001",
      "word_int": 1,
      "other_int": 33,
      "position": 5
    }
  ],
  "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested."
}


==> anc/sat/certificates/parity_section_optimal_dfa_n10.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "parity",
  "length_n": 10,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 5,
  "results": [
    {
      "language": "parity",
      "length_n": 10,
      "q_labels": 2,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 512,
      "undirected_edges": 5120,
      "num_boolean_variables": 78848,
      "num_constraints": 140288,
      "solver_wall_seconds": 0.065,
      "wall_seconds_total": 0.066
    },
    {
      "language": "parity",
      "length_n": 10,
      "q_labels": 2,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 512,
      "undirected_edges": 5120,
      "num_boolean_variables": 78848,
      "num_constraints": 140288,
      "solver_wall_seconds": 0.117,
      "wall_seconds_total": 0.118
    },
    {
      "language": "parity",
      "length_n": 10,
      "q_labels": 2,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 512,
      "undirected_edges": 5120,
      "num_boolean_variables": 78848,
      "num_constraints": 140288,
      "solver_wall_seconds": 0.114,
      "wall_seconds_total": 0.115
    },
    {
      "language": "parity",
      "length_n": 10,
      "q_labels": 2,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 512,
      "undirected_edges": 5120,
      "num_boolean_variables": 78848,
      "num_constraints": 140288,
      "solver_wall_seconds": 0.119,
      "wall_seconds_total": 0.119
    },
    {
      "language": "parity",
      "length_n": 10,
      "q_labels": 2,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 512,
      "undirected_edges": 5120,
      "num_boolean_variables": 78848,
      "num_constraints": 140288,
      "solver_wall_seconds": 0.115,
      "wall_seconds_total": 0.115
    },
    {
      "language": "parity",
      "length_n": 10,
      "q_labels": 2,
      "stability_budget": 5,
      "status": "OPTIMAL",
      "member_words": 512,
      "undirected_edges": 5120,
      "num_boolean_variables": 78848,
      "num_constraints": 140288,
      "solver_wall_seconds": 0.252,
      "wall_seconds_total": 0.253
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/parity_section_optimal_dfa_n12.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "parity",
  "length_n": 12,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 6,
  "results": [
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 0.379,
      "wall_seconds_total": 0.38
    },
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 0.687,
      "wall_seconds_total": 0.688
    },
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 0.662,
      "wall_seconds_total": 0.663
    },
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 0.685,
      "wall_seconds_total": 0.685
    },
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 4,
      "status": "INFEASIBLE",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 0.694,
      "wall_seconds_total": 0.694
    },
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 5,
      "status": "INFEASIBLE",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 0.671,
      "wall_seconds_total": 0.672
    },
    {
      "language": "parity",
      "length_n": 12,
      "q_labels": 2,
      "stability_budget": 6,
      "status": "OPTIMAL",
      "member_words": 2048,
      "undirected_edges": 24576,
      "num_boolean_variables": 425984,
      "num_constraints": 770048,
      "solver_wall_seconds": 1.549,
      "wall_seconds_total": 1.558
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/parity_section_optimal_dfa_n8.json <==
{
  "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
  "language": "parity",
  "length_n": 8,
  "relation": "standard deterministic path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "minimum_stability_budget_found": 4,
  "results": [
    {
      "language": "parity",
      "length_n": 8,
      "q_labels": 2,
      "stability_budget": 0,
      "status": "INFEASIBLE",
      "member_words": 128,
      "undirected_edges": 1024,
      "num_boolean_variables": 13824,
      "num_constraints": 24064,
      "solver_wall_seconds": 0.011,
      "wall_seconds_total": 0.012
    },
    {
      "language": "parity",
      "length_n": 8,
      "q_labels": 2,
      "stability_budget": 1,
      "status": "INFEASIBLE",
      "member_words": 128,
      "undirected_edges": 1024,
      "num_boolean_variables": 13824,
      "num_constraints": 24064,
      "solver_wall_seconds": 0.018,
      "wall_seconds_total": 0.018
    },
    {
      "language": "parity",
      "length_n": 8,
      "q_labels": 2,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "member_words": 128,
      "undirected_edges": 1024,
      "num_boolean_variables": 13824,
      "num_constraints": 24064,
      "solver_wall_seconds": 0.018,
      "wall_seconds_total": 0.018
    },
    {
      "language": "parity",
      "length_n": 8,
      "q_labels": 2,
      "stability_budget": 3,
      "status": "INFEASIBLE",
      "member_words": 128,
      "undirected_edges": 1024,
      "num_boolean_variables": 13824,
      "num_constraints": 24064,
      "solver_wall_seconds": 0.019,
      "wall_seconds_total": 0.019
    },
    {
      "language": "parity",
      "length_n": 8,
      "q_labels": 2,
      "stability_budget": 4,
      "status": "OPTIMAL",
      "member_words": 128,
      "undirected_edges": 1024,
      "num_boolean_variables": 13824,
      "num_constraints": 24064,
      "solver_wall_seconds": 0.041,
      "wall_seconds_total": 0.041
    }
  ],
  "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes."
}


==> anc/sat/certificates/parity_span2_w2_n6_q2_s1.json <==
{
  "schema": "edit-stable-annotations/bounded-span-hypergraph-cp-sat-v1",
  "language": "parity",
  "length_n": 6,
  "q_labels": 2,
  "width": 2,
  "span": 2,
  "cell_count": 14,
  "stability_budget": 1,
  "scope_family": "bounded-span ladder hypergraph: start(column_0), transition(column_i,input_i..input_{i+span-1},column_{i+span}), root(column_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 10.606,
  "build_seconds": 5.341,
  "solver_wall_seconds": 5.252,
  "num_boolean_variables": 4808,
  "num_constraints": 533568,
  "num_assumptions": 256,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "Span>1 is a broader bounded-degree scope hypergraph than the path or adjacent-column ladder. UNSAT rules out this fixed scope family with exact nonmember soundness; it is not a lower bound for arbitrary hypergraphs."
}


==> anc/sat/certificates/parity_span2_w2_n6_q2_s2.json <==
{
  "schema": "edit-stable-annotations/bounded-span-hypergraph-cp-sat-v1",
  "language": "parity",
  "length_n": 6,
  "q_labels": 2,
  "width": 2,
  "span": 2,
  "cell_count": 14,
  "stability_budget": 2,
  "scope_family": "bounded-span ladder hypergraph: start(column_0), transition(column_i,input_i..input_{i+span-1},column_{i+span}), root(column_n)",
  "status": "OPTIMAL",
  "wall_seconds_total": 10.499,
  "build_seconds": 5.202,
  "solver_wall_seconds": 5.286,
  "num_boolean_variables": 4808,
  "num_constraints": 533568,
  "num_assumptions": 256,
  "unsat_core_size": 0,
  "unsat_core": [],
  "interpretation": "Span>1 is a broader bounded-degree scope hypergraph than the path or adjacent-column ladder. UNSAT rules out this fixed scope family with exact nonmember soundness; it is not a lower bound for arbitrary hypergraphs."
}


==> anc/sat/certificates/path_scope_grid_summary.json <==
{
  "schema": "edit-stable-annotations/path-scope-grid-summary-v1",
  "scope_family": "uniform prefix path with arbitrary transition predicate",
  "results": [
    {
      "language": "contains11",
      "n": 4,
      "q": 1,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 2,
      "file": "contains11_path_n4_q1_s1.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 1,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 2,
      "file": "contains11_path_n4_q1_s2.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 2,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 4,
      "file": "contains11_path_n4_q2_s1.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 2,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 4,
      "file": "contains11_path_n4_q2_s2.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 3,
      "s": 1,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "contains11_path_n4_q3_s1.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 3,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "contains11_path_n4_q3_s2.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 4,
      "s": 1,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "contains11_path_n4_q4_s1.json"
    },
    {
      "language": "contains11",
      "n": 4,
      "q": 4,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "contains11_path_n4_q4_s2.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 1,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 2,
      "file": "contains11_path_n5_q1_s1.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 1,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 2,
      "file": "contains11_path_n5_q1_s2.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 2,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 4,
      "file": "contains11_path_n5_q2_s1.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 2,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 4,
      "file": "contains11_path_n5_q2_s2.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 3,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "contains11_path_n5_q3_s1.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 3,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "contains11_path_n5_q3_s2.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 4,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "contains11_path_n5_q4_s1.json"
    },
    {
      "language": "contains11",
      "n": 5,
      "q": 4,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "contains11_path_n5_q4_s2.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 1,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 2,
      "file": "contains11_path_n6_q1_s1.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 1,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 2,
      "file": "contains11_path_n6_q1_s2.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 2,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 4,
      "file": "contains11_path_n6_q2_s1.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 2,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 4,
      "file": "contains11_path_n6_q2_s2.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 3,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "contains11_path_n6_q3_s1.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 3,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "contains11_path_n6_q3_s2.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 4,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 53,
      "file": "contains11_path_n6_q4_s1.json"
    },
    {
      "language": "contains11",
      "n": 6,
      "q": 4,
      "s": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 62,
      "file": "contains11_path_n6_q4_s2.json"
    },
    {
      "language": "parity",
      "n": 3,
      "q": 2,
      "s": 1,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n3_q2_s1.json"
    },
    {
      "language": "parity",
      "n": 3,
      "q": 3,
      "s": 1,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n3_q3_s1.json"
    },
    {
      "language": "parity",
      "n": 3,
      "q": 4,
      "s": 1,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n3_q4_s1.json"
    },
    {
      "language": "parity",
      "n": 4,
      "q": 2,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n4_q2_s1.json"
    },
    {
      "language": "parity",
      "n": 4,
      "q": 2,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n4_q2_s2.json"
    },
    {
      "language": "parity",
      "n": 4,
      "q": 3,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n4_q3_s1.json"
    },
    {
      "language": "parity",
      "n": 4,
      "q": 3,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n4_q3_s2.json"
    },
    {
      "language": "parity",
      "n": 4,
      "q": 4,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n4_q4_s1.json"
    },
    {
      "language": "parity",
      "n": 4,
      "q": 4,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n4_q4_s2.json"
    },
    {
      "language": "parity",
      "n": 5,
      "q": 2,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n5_q2_s1.json"
    },
    {
      "language": "parity",
      "n": 5,
      "q": 2,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n5_q2_s2.json"
    },
    {
      "language": "parity",
      "n": 5,
      "q": 3,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n5_q3_s1.json"
    },
    {
      "language": "parity",
      "n": 5,
      "q": 3,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n5_q3_s2.json"
    },
    {
      "language": "parity",
      "n": 5,
      "q": 4,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n5_q4_s1.json"
    },
    {
      "language": "parity",
      "n": 5,
      "q": 4,
      "s": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "file": "parity_path_n5_q4_s2.json"
    },
    {
      "language": "parity",
      "n": 6,
      "q": 2,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 5,
      "file": "parity_path_n6_q2_s1.json"
    },
    {
      "language": "parity",
      "n": 6,
      "q": 3,
      "s": 1,
      "status": "INFEASIBLE",
      "unsat_core_size": 10,
      "file": "parity_path_n6_q3_s1.json"
    }
  ]
}


==> anc/sat/certificates/section_optimal_summary.json <==
{
  "schema": "edit-stable-annotations/section-optimal-summary-v1",
  "relation_family": "standard deterministic prefix-path recognizer",
  "nonmember_canonical_annotations": "unconstrained",
  "results": [
    {
      "language": "parity",
      "length_n": 8,
      "minimum_stability_budget": 4,
      "certificate": "parity_section_optimal_dfa_n8.json"
    },
    {
      "language": "parity",
      "length_n": 10,
      "minimum_stability_budget": 5,
      "certificate": "parity_section_optimal_dfa_n10.json"
    },
    {
      "language": "parity",
      "length_n": 12,
      "minimum_stability_budget": 6,
      "certificate": "parity_section_optimal_dfa_n12.json"
    },
    {
      "language": "mod3",
      "length_n": 8,
      "minimum_stability_budget": 4,
      "certificate": "mod3_section_optimal_dfa_n8.json"
    },
    {
      "language": "mod3",
      "length_n": 10,
      "minimum_stability_budget": 5,
      "certificate": "mod3_section_optimal_dfa_n10.json"
    },
    {
      "language": "mod3",
      "length_n": 12,
      "minimum_stability_budget": 6,
      "certificate": "mod3_section_optimal_dfa_n12.json"
    },
    {
      "language": "contains11",
      "length_n": 8,
      "minimum_stability_budget": 7,
      "certificate": "contains11_section_optimal_dfa_n8.json"
    },
    {
      "language": "contains11",
      "length_n": 10,
      "minimum_stability_budget": 9,
      "certificate": "contains11_section_optimal_dfa_n10.json"
    },
    {
      "language": "contains11",
      "length_n": 12,
      "minimum_stability_budget": 11,
      "certificate": "contains11_section_optimal_dfa_n12.json"
    }
  ],
  "interpretation": "These are exact CP-SAT optima over canonical sections for the fixed standard path recognizer. Member annotations must be accepting local runs; nonmember canonical annotations are unrestricted. The results do not optimize over the checker or scope family."
}


==> anc/sat/certificates/span2_hypergraph_summary.json <==
{
  "schema": "edit-stable-annotations/bounded-span-hypergraph-summary-v1",
  "scope_family": "width-2 span-2 ladder hypergraph",
  "rows": [
    {
      "file": "contains11_span2_w2_n6_q2_s2.json",
      "language": "contains11",
      "length_n": 6,
      "q_labels": 2,
      "width": 2,
      "span": 2,
      "stability_budget": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "num_boolean_variables": 4808,
      "num_constraints": 354312,
      "wall_seconds_total": 6.706
    },
    {
      "file": "contains11_span2_w2_n7_q2_s2.json",
      "language": "contains11",
      "length_n": 7,
      "q_labels": 2,
      "width": 2,
      "span": 2,
      "stability_budget": 2,
      "status": "INFEASIBLE",
      "unsat_core_size": 45,
      "num_boolean_variables": 11912,
      "num_constraints": 2254832,
      "wall_seconds_total": 190.184
    },
    {
      "file": "parity_span2_w2_n6_q2_s1.json",
      "language": "parity",
      "length_n": 6,
      "q_labels": 2,
      "width": 2,
      "span": 2,
      "stability_budget": 1,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "num_boolean_variables": 4808,
      "num_constraints": 533568,
      "wall_seconds_total": 10.606
    },
    {
      "file": "parity_span2_w2_n6_q2_s2.json",
      "language": "parity",
      "length_n": 6,
      "q_labels": 2,
      "width": 2,
      "span": 2,
      "stability_budget": 2,
      "status": "OPTIMAL",
      "unsat_core_size": 0,
      "num_boolean_variables": 4808,
      "num_constraints": 533568,
      "wall_seconds_total": 10.499
    }
  ],
  "interpretation": "Span 2 is a broader bounded-degree scope than the adjacent ladder. These are fixed-scope finite CP-SAT certificates with exact nonmember soundness, not arbitrary-scheme lower bounds."
}


==> anc/sat/finite_feasibility.py <==
#!/usr/bin/env python3
"""Finite feasibility certificates for path-scope local annotations.

This is a deliberately small instance of the paper's finite obstruction
programme.  The scopes are prefix-path scopes: cells 0..n, one local rule reads
cell i, input bit i, and cell i+1, and the root rule reads cell n.  Unlike the
CUDA deterministic search, the local transition relation here is an arbitrary
unknown predicate, so the checker is an NFA-like locally checkable proof rather
than a deterministic run.
"""

from __future__ import annotations

import argparse
import itertools
import json
import time
from pathlib import Path

from ortools.sat.python import cp_model


def word_bits(w: int, n: int) -> list[int]:
    return [(w >> i) & 1 for i in range(n)]


def word_string(w: int, n: int) -> str:
    return "".join("1" if (w >> i) & 1 else "0" for i in range(n))


def accepts_language(language: str, w: int, n: int) -> bool:
    bits = word_bits(w, n)
    if language == "parity":
        return (sum(bits) % 2) == 0
    if language == "mod3":
        return (sum(bits) % 3) == 0
    if language == "contains11":
        return any(bits[i] == 1 and bits[i + 1] == 1 for i in range(n - 1))
    raise ValueError(f"unknown language: {language}")


class Instance:
    def __init__(self, language: str, n: int, q: int, stability: int):
        self.language = language
        self.n = n
        self.q = q
        self.stability = stability
        self.model = cp_model.CpModel()
        self.assumptions: list[cp_model.IntVar] = []
        self.assumption_info: dict[int, dict] = {}

        self.start = [self.model.NewBoolVar(f"start_{a}") for a in range(q)]
        self.accept = [self.model.NewBoolVar(f"accept_{a}") for a in range(q)]
        self.trans = [
            [
                [self.model.NewBoolVar(f"trans_{a}_{b}_{c}") for c in range(q)]
                for b in range(2)
            ]
            for a in range(q)
        ]
        self.x = [
            [
                [self.model.NewBoolVar(f"x_{w}_{i}_{a}") for a in range(q)]
                for i in range(n + 1)
            ]
            for w in range(1 << n)
        ]
        self._build()

    def _assumption(self, info: dict) -> cp_model.IntVar:
        lit = self.model.NewBoolVar(f"a_{len(self.assumptions)}")
        self.assumptions.append(lit)
        self.assumption_info[lit.Index()] = info
        return lit

    def _build(self) -> None:
        n, q, s = self.n, self.q, self.stability
        for w in range(1 << n):
            for i in range(n + 1):
                self.model.AddExactlyOne(self.x[w][i])

        for w in range(1 << n):
            bits = word_bits(w, n)
            if accepts_language(self.language, w, n):
                a = self._assumption(
                    {"kind": "member", "word": word_string(w, n), "word_int": w}
                )
                for label in range(q):
                    self.model.AddImplication(self.x[w][0][label], self.start[label]).OnlyEnforceIf(a)
                    self.model.AddImplication(self.x[w][n][label], self.accept[label]).OnlyEnforceIf(a)
                for i, bit in enumerate(bits):
                    for left in range(q):
                        for right in range(q):
                            self.model.AddBoolOr(
                                [
                                    self.x[w][i][left].Not(),
                                    self.x[w][i + 1][right].Not(),
                                    self.trans[left][bit][right],
                                ]
                            ).OnlyEnforceIf(a)
            else:
                a = self._assumption(
                    {"kind": "nonmember", "word": word_string(w, n), "word_int": w}
                )
                for labels in itertools.product(range(q), repeat=n + 1):
                    blockers = [self.start[labels[0]].Not(), self.accept[labels[-1]].Not()]
                    for i, bit in enumerate(bits):
                        blockers.append(self.trans[labels[i]][bit][labels[i + 1]].Not())
                    self.model.AddBoolOr(blockers).OnlyEnforceIf(a)

        for w in range(1 << n):
            for pos in range(n):
                v = w ^ (1 << pos)
                if w >= v:
                    continue
                a = self._assumption(
                    {
                        "kind": "edge",
                        "word": word_string(w, n),
                        "other": word_string(v, n),
                        "word_int": w,
                        "other_int": v,
                        "position": pos,
                    }
                )
                diffs = []
                for cell in range(n + 1):
                    d = self.model.NewBoolVar(f"diff_{w}_{v}_{cell}")
                    diffs.append(d)
                    for left in range(q):
                        for right in range(q):
                            if left != right:
                                self.model.AddBoolOr(
                                    [
                                        self.x[w][cell][left].Not(),
                                        self.x[v][cell][right].Not(),
                                        d,
                                    ]
                                ).OnlyEnforceIf(a)
                self.model.Add(sum(diffs) <= s).OnlyEnforceIf(a)


def solve_instance(language: str, n: int, q: int, stability: int, time_limit: float, minimize: bool) -> dict:
    t0 = time.time()
    inst = Instance(language, n, q, stability)
    build_seconds = time.time() - t0
    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = time_limit
    solver.parameters.num_search_workers = 8
    inst.model.AddAssumptions(inst.assumptions)
    status = solver.Solve(inst.model)

    core_infos: list[dict] = []
    core_indices: list[int] = []
    if status == cp_model.INFEASIBLE:
        core_indices = list(solver.SufficientAssumptionsForInfeasibility())
        if minimize:
            core_indices = minimize_core(inst, core_indices, time_limit)
        core_infos = [inst.assumption_info[i] for i in core_indices]

    return {
        "schema": "edit-stable-annotations/path-scope-cp-sat-v1",
        "language": language,
        "length_n": n,
        "q_labels": q,
        "stability_budget": stability,
        "scope_family": "uniform prefix path: start(label_0), transition(label_i,input_i,label_{i+1}), root(label_n)",
        "status": solver.StatusName(status),
        "wall_seconds_total": round(time.time() - t0, 3),
        "build_seconds": round(build_seconds, 3),
        "solver_wall_seconds": round(solver.WallTime(), 3),
        "num_boolean_variables": len(inst.model.Proto().variables),
        "num_constraints": len(inst.model.Proto().constraints),
        "num_assumptions": len(inst.assumptions),
        "unsat_core_size": len(core_infos),
        "unsat_core": core_infos,
        "interpretation": "UNSAT means no path-scope locally checkable proof with this label alphabet and stability budget exists at the fixed length. The core is assumption-minimized over word constraints and substitution-edge constraints when requested.",
    }


def minimize_core(inst: Instance, core: list[int], time_limit: float) -> list[int]:
    current = list(core)
    changed = True
    while changed:
        changed = False
        for idx in list(current):
            trial = [x for x in current if x != idx]
            inst.model.ClearAssumptions()
            # A literal index is positive for the Boolean variable itself.
            idx_to_var = {lit.Index(): lit for lit in inst.assumptions}
            inst.model.AddAssumptions([idx_to_var[i] for i in trial])
            solver = cp_model.CpSolver()
            solver.parameters.max_time_in_seconds = min(10.0, max(1.0, time_limit / 4.0))
            solver.parameters.num_search_workers = 8
            status = solver.Solve(inst.model)
            if status == cp_model.INFEASIBLE:
                current = trial
                changed = True
    inst.model.ClearAssumptions()
    return current


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--language", choices=["parity", "mod3", "contains11"], required=True)
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--q", type=int, required=True)
    parser.add_argument("--s", type=int, required=True)
    parser.add_argument("--time-limit", type=float, default=60.0)
    parser.add_argument("--minimize-core", action="store_true")
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    result = solve_instance(args.language, args.n, args.q, args.s, args.time_limit, args.minimize_core)
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({k: result[k] for k in ["language", "length_n", "q_labels", "stability_budget", "status", "unsat_core_size", "wall_seconds_total"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/sat/hypergraph_scope_feasibility.py <==
#!/usr/bin/env python3
"""CP-SAT feasibility for bounded-span ladder hypergraph scopes.

This model generalizes ``ladder_feasibility.py``.  A width-t annotation has t
cells in each column.  A local predicate of span s reads the labels in column i,
the s input bits starting at i, and the labels in column i+s.  Span 1 is the
ordinary ladder transition.  Span 2 is a bounded-degree hypergraph scope that
jumps over an intermediate column while still using exact nonmember soundness.

The instances are intentionally small: every annotation of every nonmember word
is explicitly rejected.
"""

from __future__ import annotations

import argparse
import itertools
import json
import time
from pathlib import Path

from ortools.sat.python import cp_model


def word_bits(w: int, n: int) -> list[int]:
    return [(w >> i) & 1 for i in range(n)]


def word_string(w: int, n: int) -> str:
    return "".join("1" if (w >> i) & 1 else "0" for i in range(n))


def accepts_language(language: str, w: int, n: int) -> bool:
    bits = word_bits(w, n)
    if language == "parity":
        return (sum(bits) % 2) == 0
    if language == "mod3":
        return (sum(bits) % 3) == 0
    if language == "contains11":
        return any(bits[i] and bits[i + 1] for i in range(n - 1))
    raise ValueError(language)


class HypergraphInstance:
    def __init__(self, language: str, n: int, q: int, width: int, span: int, stability: int):
        if span < 1 or span > n:
            raise ValueError("span must satisfy 1 <= span <= n")
        self.language = language
        self.n = n
        self.q = q
        self.width = width
        self.span = span
        self.stability = stability
        self.cells = (n + 1) * width
        self.model = cp_model.CpModel()
        self.assumptions: list[cp_model.IntVar] = []
        self.assumption_info: dict[int, dict] = {}

        self.column_tuples = list(itertools.product(range(q), repeat=width))
        self.bit_blocks = list(itertools.product(range(2), repeat=span))
        self.start = {
            tup: self.model.NewBoolVar(f"start_{'_'.join(map(str, tup))}")
            for tup in self.column_tuples
        }
        self.root = {
            tup: self.model.NewBoolVar(f"root_{'_'.join(map(str, tup))}")
            for tup in self.column_tuples
        }
        self.trans = {}
        for left in self.column_tuples:
            for block in self.bit_blocks:
                for right in self.column_tuples:
                    name = (
                        "trans_"
                        + "_".join(map(str, left))
                        + "_b"
                        + "".join(map(str, block))
                        + "_"
                        + "_".join(map(str, right))
                    )
                    self.trans[(left, block, right)] = self.model.NewBoolVar(name)

        self.x = [
            [
                [self.model.NewBoolVar(f"x_{w}_{cell}_{a}") for a in range(q)]
                for cell in range(self.cells)
            ]
            for w in range(1 << n)
        ]
        self._build()

    def cell(self, column: int, track: int) -> int:
        return column * self.width + track

    def _assumption(self, info: dict) -> cp_model.IntVar:
        lit = self.model.NewBoolVar(f"a_{len(self.assumptions)}")
        self.assumptions.append(lit)
        self.assumption_info[lit.Index()] = info
        return lit

    def tuple_literals_false(self, w: int, column: int, tup: tuple[int, ...]) -> list[cp_model.IntVar]:
        return [self.x[w][self.cell(column, t)][label].Not() for t, label in enumerate(tup)]

    def label_tuple_from_assignment(self, labels: tuple[int, ...], column: int) -> tuple[int, ...]:
        return tuple(labels[self.cell(column, t)] for t in range(self.width))

    def _build(self) -> None:
        n, q, width, span, s = self.n, self.q, self.width, self.span, self.stability
        for w in range(1 << n):
            for cell in range(self.cells):
                self.model.AddExactlyOne(self.x[w][cell])

        for w in range(1 << n):
            bits = word_bits(w, n)
            is_member = accepts_language(self.language, w, n)
            a = self._assumption(
                {
                    "kind": "member" if is_member else "nonmember",
                    "word": word_string(w, n),
                    "word_int": w,
                }
            )
            if is_member:
                for tup in self.column_tuples:
                    self.model.AddBoolOr(self.tuple_literals_false(w, 0, tup) + [self.start[tup]]).OnlyEnforceIf(a)
                    self.model.AddBoolOr(self.tuple_literals_false(w, n, tup) + [self.root[tup]]).OnlyEnforceIf(a)
                for i in range(n - span + 1):
                    block = tuple(bits[i : i + span])
                    for left in self.column_tuples:
                        for right in self.column_tuples:
                            clause = (
                                self.tuple_literals_false(w, i, left)
                                + self.tuple_literals_false(w, i + span, right)
                                + [self.trans[(left, block, right)]]
                            )
                            self.model.AddBoolOr(clause).OnlyEnforceIf(a)
            else:
                for labels in itertools.product(range(q), repeat=self.cells):
                    blockers = []
                    blockers.append(self.start[self.label_tuple_from_assignment(labels, 0)].Not())
                    blockers.append(self.root[self.label_tuple_from_assignment(labels, n)].Not())
                    for i in range(n - span + 1):
                        left = self.label_tuple_from_assignment(labels, i)
                        right = self.label_tuple_from_assignment(labels, i + span)
                        block = tuple(bits[i : i + span])
                        blockers.append(self.trans[(left, block, right)].Not())
                    self.model.AddBoolOr(blockers).OnlyEnforceIf(a)

        for w in range(1 << n):
            for pos in range(n):
                v = w ^ (1 << pos)
                if w >= v:
                    continue
                a = self._assumption(
                    {
                        "kind": "edge",
                        "word": word_string(w, n),
                        "other": word_string(v, n),
                        "word_int": w,
                        "other_int": v,
                        "position": pos,
                    }
                )
                diffs = []
                for cell in range(self.cells):
                    d = self.model.NewBoolVar(f"diff_{w}_{v}_{cell}")
                    diffs.append(d)
                    for left in range(q):
                        for right in range(q):
                            if left != right:
                                self.model.AddBoolOr(
                                    [self.x[w][cell][left].Not(), self.x[v][cell][right].Not(), d]
                                ).OnlyEnforceIf(a)
                self.model.Add(sum(diffs) <= s).OnlyEnforceIf(a)


def minimize_core(inst: HypergraphInstance, core: list[int], time_limit: float) -> list[int]:
    current = list(core)
    idx_to_var = {lit.Index(): lit for lit in inst.assumptions}
    changed = True
    while changed:
        changed = False
        for idx in list(current):
            trial = [x for x in current if x != idx]
            inst.model.ClearAssumptions()
            inst.model.AddAssumptions([idx_to_var[i] for i in trial])
            solver = cp_model.CpSolver()
            solver.parameters.max_time_in_seconds = min(10.0, max(1.0, time_limit / 4.0))
            solver.parameters.num_search_workers = 8
            if solver.Solve(inst.model) == cp_model.INFEASIBLE:
                current = trial
                changed = True
    inst.model.ClearAssumptions()
    return current


def solve(language: str, n: int, q: int, width: int, span: int, stability: int, time_limit: float, minimize: bool) -> dict:
    t0 = time.time()
    inst = HypergraphInstance(language, n, q, width, span, stability)
    build_seconds = time.time() - t0
    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = time_limit
    solver.parameters.num_search_workers = 8
    inst.model.AddAssumptions(inst.assumptions)
    status = solver.Solve(inst.model)
    core_indices: list[int] = []
    core_infos: list[dict] = []
    if status == cp_model.INFEASIBLE:
        core_indices = list(solver.SufficientAssumptionsForInfeasibility())
        if minimize:
            core_indices = minimize_core(inst, core_indices, time_limit)
        core_infos = [inst.assumption_info[i] for i in core_indices]

    return {
        "schema": "edit-stable-annotations/bounded-span-hypergraph-cp-sat-v1",
        "language": language,
        "length_n": n,
        "q_labels": q,
        "width": width,
        "span": span,
        "cell_count": inst.cells,
        "stability_budget": stability,
        "scope_family": "bounded-span ladder hypergraph: start(column_0), transition(column_i,input_i..input_{i+span-1},column_{i+span}), root(column_n)",
        "status": solver.StatusName(status),
        "wall_seconds_total": round(time.time() - t0, 3),
        "build_seconds": round(build_seconds, 3),
        "solver_wall_seconds": round(solver.WallTime(), 3),
        "num_boolean_variables": len(inst.model.Proto().variables),
        "num_constraints": len(inst.model.Proto().constraints),
        "num_assumptions": len(inst.assumptions),
        "unsat_core_size": len(core_infos),
        "unsat_core": core_infos,
        "interpretation": "Span>1 is a broader bounded-degree scope hypergraph than the path or adjacent-column ladder. UNSAT rules out this fixed scope family with exact nonmember soundness; it is not a lower bound for arbitrary hypergraphs.",
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--language", choices=["parity", "mod3", "contains11"], required=True)
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--q", type=int, required=True)
    parser.add_argument("--width", type=int, default=2)
    parser.add_argument("--span", type=int, default=2)
    parser.add_argument("--s", type=int, required=True)
    parser.add_argument("--time-limit", type=float, default=60.0)
    parser.add_argument("--minimize-core", action="store_true")
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    result = solve(
        args.language,
        args.n,
        args.q,
        args.width,
        args.span,
        args.s,
        args.time_limit,
        args.minimize_core,
    )
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2) + "\n")
    print(
        json.dumps(
            {
                k: result[k]
                for k in [
                    "language",
                    "length_n",
                    "q_labels",
                    "width",
                    "span",
                    "stability_budget",
                    "status",
                    "unsat_core_size",
                    "wall_seconds_total",
                ]
            },
            indent=2,
        )
    )


if __name__ == "__main__":
    main()


==> anc/sat/ladder_feasibility.py <==
#!/usr/bin/env python3
"""CP-SAT feasibility for bounded-width ladder scopes.

This extends ``finite_feasibility.py`` from a single certificate cell per
position to a constant-width column of cells.  A local transition rule reads all
labels in column i, the input bit i, and all labels in column i+1.  The local
predicate is still completely unknown.  Thus width=1 is the path-scope NFA
certificate, while width>1 is a bounded-degree ladder hypergraph with a larger
locally checked state split across several cells.

The script is intentionally for small n: nonmember soundness is exact and
enumerates every possible annotation.
"""

from __future__ import annotations

import argparse
import itertools
import json
import time
from pathlib import Path

from ortools.sat.python import cp_model


def word_bits(w: int, n: int) -> list[int]:
    return [(w >> i) & 1 for i in range(n)]


def word_string(w: int, n: int) -> str:
    return "".join("1" if (w >> i) & 1 else "0" for i in range(n))


def accepts_language(language: str, w: int, n: int) -> bool:
    bits = word_bits(w, n)
    if language == "parity":
        return (sum(bits) % 2) == 0
    if language == "mod3":
        return (sum(bits) % 3) == 0
    if language == "contains11":
        return any(bits[i] and bits[i + 1] for i in range(n - 1))
    raise ValueError(language)


class LadderInstance:
    def __init__(self, language: str, n: int, q: int, width: int, stability: int):
        self.language = language
        self.n = n
        self.q = q
        self.width = width
        self.stability = stability
        self.cells = (n + 1) * width
        self.model = cp_model.CpModel()
        self.assumptions: list[cp_model.IntVar] = []
        self.assumption_info: dict[int, dict] = {}

        self.column_tuples = list(itertools.product(range(q), repeat=width))
        self.start = {
            tup: self.model.NewBoolVar(f"start_{'_'.join(map(str, tup))}")
            for tup in self.column_tuples
        }
        self.root = {
            tup: self.model.NewBoolVar(f"root_{'_'.join(map(str, tup))}")
            for tup in self.column_tuples
        }
        self.trans = {}
        for left in self.column_tuples:
            for bit in range(2):
                for right in self.column_tuples:
                    name = "trans_" + "_".join(map(str, left)) + f"_{bit}_" + "_".join(map(str, right))
                    self.trans[(left, bit, right)] = self.model.NewBoolVar(name)

        self.x = [
            [
                [self.model.NewBoolVar(f"x_{w}_{cell}_{a}") for a in range(q)]
                for cell in range(self.cells)
            ]
            for w in range(1 << n)
        ]
        self._build()

    def cell(self, column: int, track: int) -> int:
        return column * self.width + track

    def _assumption(self, info: dict) -> cp_model.IntVar:
        lit = self.model.NewBoolVar(f"a_{len(self.assumptions)}")
        self.assumptions.append(lit)
        self.assumption_info[lit.Index()] = info
        return lit

    def tuple_literals_false(self, w: int, column: int, tup: tuple[int, ...]) -> list[cp_model.IntVar]:
        return [self.x[w][self.cell(column, t)][label].Not() for t, label in enumerate(tup)]

    def _build(self) -> None:
        n, q, width, s = self.n, self.q, self.width, self.stability
        for w in range(1 << n):
            for cell in range(self.cells):
                self.model.AddExactlyOne(self.x[w][cell])

        for w in range(1 << n):
            bits = word_bits(w, n)
            if accepts_language(self.language, w, n):
                a = self._assumption({"kind": "member", "word": word_string(w, n), "word_int": w})
                for tup in self.column_tuples:
                    self.model.AddBoolOr(self.tuple_literals_false(w, 0, tup) + [self.start[tup]]).OnlyEnforceIf(a)
                    self.model.AddBoolOr(self.tuple_literals_false(w, n, tup) + [self.root[tup]]).OnlyEnforceIf(a)
                for i, bit in enumerate(bits):
                    for left in self.column_tuples:
                        for right in self.column_tuples:
                            clause = (
                                self.tuple_literals_false(w, i, left)
                                + self.tuple_literals_false(w, i + 1, right)
                                + [self.trans[(left, bit, right)]]
                            )
                            self.model.AddBoolOr(clause).OnlyEnforceIf(a)
            else:
                a = self._assumption({"kind": "nonmember", "word": word_string(w, n), "word_int": w})
                for labels in itertools.product(range(q), repeat=self.cells):
                    blockers = []
                    start_tup = tuple(labels[self.cell(0, t)] for t in range(width))
                    root_tup = tuple(labels[self.cell(n, t)] for t in range(width))
                    blockers.append(self.start[start_tup].Not())
                    blockers.append(self.root[root_tup].Not())
                    for i, bit in enumerate(bits):
                        left = tuple(labels[self.cell(i, t)] for t in range(width))
                        right = tuple(labels[self.cell(i + 1, t)] for t in range(width))
                        blockers.append(self.trans[(left, bit, right)].Not())
                    self.model.AddBoolOr(blockers).OnlyEnforceIf(a)

        for w in range(1 << n):
            for pos in range(n):
                v = w ^ (1 << pos)
                if w >= v:
                    continue
                a = self._assumption(
                    {
                        "kind": "edge",
                        "word": word_string(w, n),
                        "other": word_string(v, n),
                        "word_int": w,
                        "other_int": v,
                        "position": pos,
                    }
                )
                diffs = []
                for cell in range(self.cells):
                    d = self.model.NewBoolVar(f"diff_{w}_{v}_{cell}")
                    diffs.append(d)
                    for left in range(q):
                        for right in range(q):
                            if left != right:
                                self.model.AddBoolOr(
                                    [self.x[w][cell][left].Not(), self.x[v][cell][right].Not(), d]
                                ).OnlyEnforceIf(a)
                self.model.Add(sum(diffs) <= s).OnlyEnforceIf(a)


def minimize_core(inst: LadderInstance, core: list[int], time_limit: float) -> list[int]:
    current = list(core)
    idx_to_var = {lit.Index(): lit for lit in inst.assumptions}
    changed = True
    while changed:
        changed = False
        for idx in list(current):
            trial = [x for x in current if x != idx]
            inst.model.ClearAssumptions()
            inst.model.AddAssumptions([idx_to_var[i] for i in trial])
            solver = cp_model.CpSolver()
            solver.parameters.max_time_in_seconds = min(10.0, max(1.0, time_limit / 4.0))
            solver.parameters.num_search_workers = 8
            if solver.Solve(inst.model) == cp_model.INFEASIBLE:
                current = trial
                changed = True
    inst.model.ClearAssumptions()
    return current


def solve(language: str, n: int, q: int, width: int, stability: int, time_limit: float, minimize: bool) -> dict:
    t0 = time.time()
    inst = LadderInstance(language, n, q, width, stability)
    build_seconds = time.time() - t0
    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = time_limit
    solver.parameters.num_search_workers = 8
    inst.model.AddAssumptions(inst.assumptions)
    status = solver.Solve(inst.model)
    core_indices: list[int] = []
    core_infos: list[dict] = []
    if status == cp_model.INFEASIBLE:
        core_indices = list(solver.SufficientAssumptionsForInfeasibility())
        if minimize:
            core_indices = minimize_core(inst, core_indices, time_limit)
        core_infos = [inst.assumption_info[i] for i in core_indices]

    return {
        "schema": "edit-stable-annotations/ladder-cp-sat-v1",
        "language": language,
        "length_n": n,
        "q_labels": q,
        "width": width,
        "cell_count": inst.cells,
        "stability_budget": stability,
        "scope_family": "bounded-width ladder: start(column_0), transition(column_i,input_i,column_{i+1}), root(column_n)",
        "status": solver.StatusName(status),
        "wall_seconds_total": round(time.time() - t0, 3),
        "build_seconds": round(build_seconds, 3),
        "solver_wall_seconds": round(solver.WallTime(), 3),
        "num_boolean_variables": len(inst.model.Proto().variables),
        "num_constraints": len(inst.model.Proto().constraints),
        "num_assumptions": len(inst.assumptions),
        "unsat_core_size": len(core_infos),
        "unsat_core": core_infos,
        "interpretation": "Width>1 is a bounded-degree ladder hypergraph rather than a single certificate path. UNSAT rules out this fixed width/scope family with exact nonmember soundness; it is not a lower bound for arbitrary scope hypergraphs.",
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--language", choices=["parity", "mod3", "contains11"], required=True)
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--q", type=int, required=True)
    parser.add_argument("--width", type=int, default=2)
    parser.add_argument("--s", type=int, required=True)
    parser.add_argument("--time-limit", type=float, default=60.0)
    parser.add_argument("--minimize-core", action="store_true")
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    result = solve(args.language, args.n, args.q, args.width, args.s, args.time_limit, args.minimize_core)
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({k: result[k] for k in ["language", "length_n", "q_labels", "width", "stability_budget", "status", "unsat_core_size", "wall_seconds_total"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/sat/requirements.txt <==
ortools==9.15.6755


==> anc/sat/section_optimal_path.py <==
#!/usr/bin/env python3
"""Section-optimal movement for fixed path-local relations.

The feasibility scripts search for the local predicate itself.  This script
answers a different question for one fixed exact path relation: after the local
checker is fixed, can one choose a better canonical section than the
lexicographically least run?

For member words the selected annotation must be an accepting local run of the
fixed relation.  For nonmember words the selected canonical annotation is
unconstrained, because perfect soundness forbids every accepting annotation but
does not require the canonical nonmember representative to be locally
consistent.  A stability budget is then imposed on every one-bit substitution
edge.
"""

from __future__ import annotations

import argparse
import json
import time
from pathlib import Path

from ortools.sat.python import cp_model


def word_bits(w: int, n: int) -> list[int]:
    return [(w >> i) & 1 for i in range(n)]


def accepts_language(language: str, w: int, n: int) -> bool:
    bits = word_bits(w, n)
    if language == "parity":
        return (sum(bits) % 2) == 0
    if language == "mod3":
        return (sum(bits) % 3) == 0
    if language == "contains11":
        return any(bits[i] and bits[i + 1] for i in range(n - 1))
    raise ValueError(language)


def fixed_relation(language: str) -> dict:
    if language == "parity":
        q = 2
        start = {0}
        accept = {0}
        trans = {
            (0, 0): {0},
            (1, 0): {1},
            (0, 1): {1},
            (1, 1): {0},
        }
    elif language == "mod3":
        q = 3
        start = {0}
        accept = {0}
        trans = {}
        for state in range(3):
            trans[(state, 0)] = {state}
            trans[(state, 1)] = {(state + 1) % 3}
    elif language == "contains11":
        # 0: no 11 seen and previous bit is 0 or start
        # 1: no 11 seen and previous bit is 1
        # 2: 11 has been seen
        q = 3
        start = {0}
        accept = {2}
        trans = {
            (0, 0): {0},
            (0, 1): {1},
            (1, 0): {0},
            (1, 1): {2},
            (2, 0): {2},
            (2, 1): {2},
        }
    else:
        raise ValueError(language)
    return {"q": q, "start": start, "accept": accept, "trans": trans}


def solve_budget(language: str, n: int, budget: int, time_limit: float) -> dict:
    rel = fixed_relation(language)
    q = rel["q"]
    model = cp_model.CpModel()
    words = range(1 << n)
    cells = range(n + 1)
    x = [
        [
            [model.NewBoolVar(f"x_{w}_{i}_{a}") for a in range(q)]
            for i in cells
        ]
        for w in words
    ]
    for w in words:
        for i in cells:
            model.AddExactlyOne(x[w][i])

    member_count = 0
    for w in words:
        if not accepts_language(language, w, n):
            continue
        member_count += 1
        bits = word_bits(w, n)
        for a in range(q):
            if a not in rel["start"]:
                model.Add(x[w][0][a] == 0)
            if a not in rel["accept"]:
                model.Add(x[w][n][a] == 0)
        for i, bit in enumerate(bits):
            for left in range(q):
                allowed = rel["trans"].get((left, bit), set())
                for right in range(q):
                    if right not in allowed:
                        model.AddBoolOr([x[w][i][left].Not(), x[w][i + 1][right].Not()])

    edge_count = 0
    for w in words:
        for pos in range(n):
            v = w ^ (1 << pos)
            if w >= v:
                continue
            edge_count += 1
            diffs = []
            for i in cells:
                d = model.NewBoolVar(f"d_{w}_{v}_{i}")
                diffs.append(d)
                for a in range(q):
                    for b in range(q):
                        if a != b:
                            model.AddBoolOr([x[w][i][a].Not(), x[v][i][b].Not(), d])
            model.Add(sum(diffs) <= budget)

    solver = cp_model.CpSolver()
    solver.parameters.max_time_in_seconds = time_limit
    solver.parameters.num_search_workers = 8
    t0 = time.time()
    status = solver.Solve(model)
    return {
        "language": language,
        "length_n": n,
        "q_labels": q,
        "stability_budget": budget,
        "status": solver.StatusName(status),
        "member_words": member_count,
        "undirected_edges": edge_count,
        "num_boolean_variables": len(model.Proto().variables),
        "num_constraints": len(model.Proto().constraints),
        "solver_wall_seconds": round(solver.WallTime(), 3),
        "wall_seconds_total": round(time.time() - t0, 3),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--language", choices=["parity", "mod3", "contains11"], required=True)
    parser.add_argument("--n", type=int, required=True)
    parser.add_argument("--max-s", type=int, required=True)
    parser.add_argument("--time-limit", type=float, default=60.0)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()

    results = []
    minimum = None
    for s in range(args.max_s + 1):
        result = solve_budget(args.language, args.n, s, args.time_limit)
        results.append(result)
        print(json.dumps(result, indent=2))
        if result["status"] in {"OPTIMAL", "FEASIBLE"}:
            minimum = s
            break

    payload = {
        "schema": "edit-stable-annotations/section-optimal-fixed-path-v1",
        "language": args.language,
        "length_n": args.n,
        "relation": "standard deterministic path recognizer",
        "nonmember_canonical_annotations": "unconstrained",
        "minimum_stability_budget_found": minimum,
        "results": results,
        "interpretation": "For the fixed exact path-local recognizer, SAT at budget s means there exists some canonical section with Hamming movement at most s on every substitution edge. This optimizes the section for the fixed recognizer; it does not optimize over all local schemes.",
    }
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(payload, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/toolchains.lock <==
Lean=4.31.0
Lake=5.0.0
Python=3.14.2
OR-Tools=9.15.6755
CUDA-toolkit=13.2.78
CUDA-target=sm_80
NVIDIA-driver-tested=595.58.03
GPU-tested=NVIDIA-A100-SXM4-40GB

